A Comprehensive Power Spectral Density Analysis of Astronomical Time Series. II. The Swift/BAT Long Gamma-Ray Bursts

We investigated the prompt light curves (LCs) of long gamma-ray bursts (GRBs) from the Swift/BAT catalog. We aimed to characterize their power spectral densities (PSDs), search for quasiperiodic oscillations (QPOs), and conduct novel analyses directly in the time domain. We analyzed the PSDs using Lomb-Scargle periodograms, and searched for QPOs using wavelet scalograms. We also attempted to classify the GRBs using the Hurst exponent, $H$, and the $\mathcal{A}-\mathcal{T}$ plane. The PSDs fall into three categories: power law (PL; $P(f)\propto 1/f^\beta$) with index $\beta\in(0,2)$, PL with a non-negligible Poisson noise level (PLC) with $\beta\in(1,3)$, and a smoothly broken PL (SBPL; with Poisson noise level) yielding high-frequency index $\beta_2\in(2,6)$. The latter yields break time scales on the order of 1--100\,seconds. The PL and PLC models are broadly consistent with a fully developed turbulence, $\beta=5/3$. For an overwhelming majority of GRBs (93\%), $H>0.5$, implying ubiquity of the long-term memory. We find no convincing substructure in the $\mathcal{A}-\mathcal{T}$ plane. Finally, we report on 34 new QPOs: with one or more constant leading periods, as well as several chirping signals. The presence of breaks and QPOs suggests the existence of characteristic time scales that in at least some GRBs might be related to the dynamical properties of plasma trajectories in the accretion disks powering the relativistic jets.

==> anc/tab1.txt <==
Title: A Comprehensive Power Spectral Density Analysis of Astronomical Time 
    Series. II. The Swift/BAT Long Gamma-Ray Bursts
Authors: Tarnopolski M., Marchenko V.
Table: Time series and PSD properties of the GRBs.
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label      Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---       Number     Consecutive number of the GRB in the sample (reverse chronological order)
   6- 17 A12    ---       GRB        Identifying name of the GRB, according to the Swift catalog
  19- 25 A7     s         T90        ?="" Duration of the GRB
  27- 31 F5.2   ---       betaPL     ?="" Exponent beta of the pure PL fit
  33- 36 F4.2   ---     e_betaPL     ?="" Uncertainty of the exponent beta of the pure PL fit
  38- 42 F5.2   ---       betaPLC    ?="" Exponent beta of the PL plus Poisson noise (PLC) fit
  44- 47 F4.2   ---     e_betaPLC    ?="" Uncertainty of the exponent beta of the PL plus Poisson noise (PLC) fit
  49- 53 F5.2   ---       beta1SBPL  ?="" Low-frequency exponent beta1 of the SBPL fit
  55- 58 F4.2   ---     e_beta1SBPL  ?="" Uncertainty of the low-frequency exponent beta1 of the SBPL fit
  60- 64 F5.2   ---       beta2SBPL  ?="" High-frequency exponent beta2 of the SBPL fit
  66- 69 F4.2   ---     e_beta2SBPL  ?="" Uncertainty of the high-frequency exponent beta2 of the SBPL fit
  71- 76 F6.2   s         Tbreak     ?="" Break time scale of the SBPL fit
  78- 83 F6.2   s       e_Tbreak     ?="" Uncertainty of the break time scale of the SBPL fit
  85- 89 F5.2   s         MVTS       ?="" Minimum variability time scale
  91- 95 F5.2   s       e_MVTS       ?="" Uncertainty of the minimum variability time scale
  97-100 F4.2   ---       H          ?="" Hurst exponent
 102-105 F4.2   ---     e_H          ?="" Uncertainty of the Hurst exponent
 107-110 F4.2   ---       HPL        ?="" Hurst exponent inferred from the index betaPL
 112-115 F4.2   ---     e_HPL        ?="" Uncertainty of the Hurst exponent inferred from the index betaPL
 117-121 F5.3   ---       z          ?="" Redshift
 123-129 F7.2   keV       Epeak      ?="" Peak energy of the spectral model
 131-136 F6.2   keV     e_Epeak      ?="" Uncertainty of the peak energy of the spectral model
 138-142 F5.2   [10-7W]   logLiso    ?="" Logarithm of the peak isotropic luminosity, erg/s
 144-147 F4.2   [10-7W] e_logLiso    ?="" Uncertainty of the logarithm of the peak isotropic luminosity
--------------------------------------------------------------------------------
   1 GRB200127A   217.024             2.91 0.21                                                                                                     
   2 GRB200125A   350.336             1.45 0.01                                      2.90  0.15                                                     
   3 GRB200122A   190.596             1.46 0.00                                      0.23  0.01                                                     
   4 GRB200115A   242.14              2.00 0.01                                      4.82  0.33                                                     
   5 GRB200109A   112.                1.39 0.03                                      4.42  0.58 0.78 0.14                                           
   6 GRB200107B   86.676                         0.00 0.00  2.73 0.13  13.04   0.75  3.23  0.29 0.81 0.11                                           
   7 GRB191228A   193.816                       -3.71 0.39  5.18 0.45  71.96   3.23 28.42 13.99 0.70 0.13                                           
   8 GRB191227A   55.888              1.76 0.01                                      0.64  0.02                                                     
   9 GRB191221B   48.                 1.80 0.01                                      0.40  0.01                     1.148                           
  10 GRB191220A   175.584             1.21 0.03                                     11.15  1.70 0.68 0.11                                           
  11 GRB191218A   44.664              2.34 0.08                                      2.83  0.63                                                     
  12 GRB191213A   118.992             0.99 0.06                                     35.50 11.02 0.53 0.05                                           
  13 GRB191130A   17.56               3.45 0.15                                      4.32  1.91                                                     
  14 GRB191123A   284.812                        0.00 0.00  2.14 0.10  18.11   1.35  4.65  0.48 0.75 0.07                                           
  15 GRB191122A   125.736                        0.00 0.00  3.73 0.09  67.42   2.27 10.35  0.58                                                     
  16 GRB191106A   3.436    0.57 0.03                                                                      0.78 0.02                                 
  17 GRB191101A   142.708             2.03 0.05                                     11.29  2.74 0.73 0.16                                           
  18 GRB191031D   0.288                                                                                                                             
  19 GRB191031C   78.5                2.10 0.01                                      2.76  0.16                                                     
  20 GRB191031A   12.132   0.36 0.02                                                                      0.68 0.01                                 
  21 GRB191029A   41.                 1.70 0.09                                      5.32  1.72                                                     
  22 GRB191024A   7.084               2.27 0.25                                      1.74  0.65                                                     
  23 GRB191019A   64.348              1.07 0.02                                      0.29  0.02                     0.248                           
  24 GRB191017B   4.328    0.69 0.02                                                                      0.84 0.01                                 
  25 GRB191016A   126.68              1.85 0.04                                      6.13  1.06                                                     
  26 GRB191011A   7.352               2.84 0.08                                      1.29  0.17                     1.722                           
  27 GRB191004B   300.128                        0.00 0.00  2.27 0.02  16.08   0.21  1.28  0.03                     3.503                           
  28 GRB191004A   2.444                                                                                                                             
  29 GRB191001B   107.136             1.48 0.03                                      3.88  0.47 0.74 0.11                                           
  30 GRB190926A   362.34                         0.00 0.00  3.80 0.32 154.50  13.40 57.05  7.17 0.63 0.08                                           
  31 GRB190829A   56.896                         0.00 0.00  4.67 0.23  15.84   0.61  5.23  0.36                     0.078                           
  32 GRB190828B   715.856                        0.00 0.00  1.73 0.02 204.57   5.99  5.74  0.27                                                     
  33 GRB190824A   169.36                         0.00 0.00  1.83 0.04 118.77  13.77  2.60  0.40                                                     
  34 GRB190821A   57.096                        -2.30 0.21  1.85 0.06  16.87   0.98  1.11  0.76                                                     
  35 GRB190816A   375.76              1.87 0.03                                     20.22  4.11                                                     
  36 GRB190727B   39.196                         1.68 0.02  4.43 0.23   0.98   0.06  0.51  0.02 0.38 0.08                                           
  37 GRB190719C   185.828                        0.00 0.00  2.36 0.05  11.69   0.49  1.48  0.09                     2.469                           
  38 GRB190718A   704.                           0.00 0.00  0.98 0.13 408.83 447.43                                                                 
  39 GRB190706B   43.584                        -3.15 0.24  3.89 0.32   9.73   0.48  3.65  1.43                                                     
  40 GRB190701A   52.432              2.54 0.14                                      9.02  4.82                                                     
  41 GRB190630C   38.384              1.93 0.08                                      3.91  1.00 0.86 0.24                                           
  42 GRB190630B   5.568               3.21 0.27                                      2.09  0.93                                                     
  43 GRB190627A   2.692                                                                                             1.942                           
  44 GRB190613B   160.82                         0.00 0.00  2.50 0.04  11.52   0.23  1.97  0.07 0.87 0.15                                           
  45 GRB190613A   17.632                        -7.76 1.92  3.86 0.83   3.14   0.22  1.78  1.13                                                     
  46 GRB190611A   41.76               1.65 0.10                                      7.47  2.91                                                     
  47 GRB190610A   0.632                                                                                                                             
  48 GRB190604B   220.176                        0.00 0.00  2.46 0.04  70.02   2.93  3.03  0.21                                                     
  49 GRB190519A   44.48               2.17 0.03                                      1.23  0.10                                                     
  50 GRB190515B   46.512              6.85 0.59                                                                                                     
  51 GRB190512A   40.072              1.97 0.19                                     10.14  7.14 0.72 0.20                                           
  52 GRB190511A   27.664   0.97 0.01                                                                      0.98 0.00                                 
  53 GRB190427A   0.192                                                                                                                             
  54 GRB190424A   9.836               4.08 0.63                                                                                                     
  55 GRB190422A   269.016             1.59 0.01                                      4.07  0.27 0.89 0.11                                           
  56 GRB190331A   4.336    0.97 0.03                                                                      0.98 0.02                                 
  57 GRB190326A   0.076                                                                                                                             
  58 GRB190324A   22.784              1.83 0.01                                      0.29  0.01                     1.172                           
  59 GRB190320A   63.      0.23 0.01                                                            0.63 0.10 0.62 0.00                                 
  60 GRB190311A   13.952              2.69 0.07                                      3.57  0.65                                                     
  61 GRB190220A   10.                 4.09 0.48                                                 0.84 0.23                                           
  62 GRB190219A   167.74                        -4.06 0.59  3.61 0.13  66.74   2.99             0.87 0.18                                           
  63 GRB190211A   10.896              1.04 0.08                                      1.11  0.20                                                     
  64 GRB190204A   26.324   1.79 0.00                                                                      0.40 0.00                                 
  65 GRB190203A   86.56               1.53 0.01                                      2.03  0.10                                                     
  66 GRB190202A   16.                 1.83 0.04                                      1.49  0.15                                                     
  67 GRB190123A   25.124              2.21 0.21                                      6.74  4.73                                                     
  68 GRB190114C   374.724                        0.00 0.00  2.36 0.00  18.56   0.09                                 0.420                           
  69 GRB190114B   26.492   0.20 0.02                                                            0.61 0.12 0.60 0.01                                 
  70 GRB190114A   67.096                        -6.11 1.01  3.14 0.24  26.56   1.59 10.04  9.85 0.62 0.14           3.376                           
  71 GRB190110A   9.304                          1.17 0.07  6.08 0.52   2.29   0.15  1.06  0.10                                                     
  72 GRB190109B   6.512               1.78 0.13                                      0.97  0.17                                                     
  73 GRB190109A   115.008                        1.08 0.13 13.29 5.42  25.81   1.40 20.84  7.80 0.83 0.15                                           
  74 GRB190106A   78.096                         0.00 0.00  2.29 0.04  27.63   2.11  1.19  0.12                     1.859                           
  75 GRB190103B   19.52               2.22 0.04                                      1.23  0.14                                                     
  76 GRB181228A   255.152                        0.00 0.00  2.74 0.02  46.78   0.67  2.16  0.06                                                     
  77 GRB181224A   12.488              4.45 0.65                                                                                                     
  78 GRB181213A   15.296              2.08 0.13                                      2.90  0.89                     2.400                           
  79 GRB181203A   15.06               2.23 0.27                                      4.64  3.04 0.70 0.21                                           
  80 GRB181202A   6.56                5.18 0.40                                      3.05  2.49                                                     
  81 GRB181126A   2.092                                                                                                                             
  82 GRB181125A   10.512                         0.00 0.00  6.26 0.90   3.55   0.22  2.26  0.22                                                     
  83 GRB181123B   0.26                                                                                                                              
  84 GRB181110A   138.424             1.77 0.01                                      1.74  0.07                     1.505                           
  85 GRB181103A   9.168               6.06 1.19                                                                                                     
  86 GRB181030A   303.196                        1.75 0.90  5.95 1.29 138.92  44.10             0.71 0.14                                           
  87 GRB181027A   81.304              2.91 0.04                                     12.23  2.22 0.75 0.16                                           
  88 GRB181023A   56.984              1.73 0.10                                      7.18  2.80                                                     
  89 GRB181022A   7.936    0.44 0.02                                                                      0.72 0.01                                 
  90 GRB181020A   238.016                        0.00 0.00  2.75 0.02  36.20   0.40  1.96  0.04                     2.938                           
  91 GRB181016A   111.344  0.04 0.01                                                                      0.52 0.00                                 
  92 GRB181013A   104.208                        0.00 0.00  3.72 1.06  16.93   2.66 11.10  3.28                                                     
  93 GRB181010A   15.564                        -7.30 1.08  2.03 0.08  10.27   0.43             0.85 0.21           1.390                           
  94 GRB181003A   25.492              4.42 0.69                                                                                                     
  95 GRB181002A   63.408              2.95 0.21                                                 0.59 0.06                                           
  96 GRB180930A   6.804    0.94 0.02                                                                      0.97 0.01                                 
  97 GRB180925A   82.632              1.51 0.03                                      2.65  0.29 0.86 0.15                                           
  98 GRB180924A   94.816              1.47 0.05                                      6.15  1.08 0.69 0.10                                           
  99 GRB180905A   165.344             2.65 0.15                                     37.89 31.92                                                     
 100 GRB180904A   4.632    0.20 0.02                                                                      0.60 0.01                                 
 101 GRB180828A   13.                 1.66 0.01                                      0.23  0.02                                                     
 102 GRB180823A   80.296              2.13 0.04                                      4.41  0.58                                                     
 103 GRB180821A   64.      0.32 0.01                                                                      0.66 0.00                                 
 104 GRB180818B   137.46              2.53 0.06                                     13.34  4.64                                                     
 105 GRB180818A   13.712                         0.00 0.00  5.74 1.62   5.61   0.81  4.09  1.56 0.55 0.17                                           
 106 GRB180812A   16.528   0.62 0.02                                                            0.71 0.14 0.81 0.01                                 
 107 GRB180809B   233.244             1.95 0.01                                      0.55  0.01                                                     
 108 GRB180805B   122.24                         0.00 0.00  2.30 0.17   2.85   0.17  1.57  0.13                                                     
 109 GRB180805A   1.676                                                                                                                             
 110 GRB180728A   8.684                          0.00 0.00  3.07 0.02  10.33   0.16  0.22  0.01                     0.117                           
 111 GRB180727A   1.056                                                                                                                             
 112 GRB180721A   47.6                1.68 0.04                                      2.03  0.23                                                     
 113 GRB180720C   122.988                        0.00 0.00  5.24 0.16  44.79   0.70 14.47  0.53                                                     
 114 GRB180720B   108.4                          0.00 0.00  1.74 0.00 130.94   2.35  0.18  0.01                     0.654  636.04  15.43 53.04 0.02 
 115 GRB180718A   0.084                                                                                                                             
 116 GRB180715A   0.684                                                                                                                             
 117 GRB180709A   194.808                        0.00 0.00  2.96 0.13  90.85   3.82 20.00  1.62 0.72 0.11                                           
 118 GRB180706A   42.444                        -2.02 0.29  4.04 0.13  30.86   1.24  4.59  3.00                                                     
 119 GRB180705A   106.784  0.12 0.00                                                            0.55 0.07 0.56 0.00                                 
 120 GRB180704A   19.656              1.82 0.04                                      0.86  0.09                                                     
 121 GRB180630A   18.96                          0.00 0.00  3.85 0.11   9.82   0.35  1.75  0.11                             76.86   6.70            
 122 GRB180626A   30.104                         0.00 0.00  2.60 0.11  14.14   1.70  1.58  0.26                                                     
 123 GRB180624A   466.652                        0.00 0.00  4.02 0.20  67.57   3.15 21.02  1.60 0.84 0.12           2.855                           
 124 GRB180623A   114.88                         0.00 0.00  1.86 0.02  60.79   4.71  0.77  0.08                                                     
 125 GRB180620B   223.968                        0.83 0.06  3.04 0.09  37.24   4.28  4.43  0.84                     1.118  175.63  49.79 51.99 0.05 
 126 GRB180620A   22.948              2.04 0.02                                      0.61  0.03                     1.200                           
 127 GRB180618A   47.424                                                                                            1.200 2507.58 917.74 52.65 0.08 
 128 GRB180614A   7.092    0.60 0.03                                                                      0.80 0.02                                 
 129 GRB180613A   50.816              0.40 0.08                                      2.51  0.83                                                     
 130 GRB180602A   53.204              3.50 0.14                                     11.06  6.74                                                     
 131 GRB180514A   31.16               1.90 0.11                                      4.25  1.49                                                     
 132 GRB180512A   24.                 2.47 0.22                                      6.91  5.28 0.64 0.15                                           
 133 GRB180510B   134.016             2.50 0.09                                     17.15  7.72                     1.305                           
 134 GRB180510A   64.                            0.68 0.04  4.10 0.16   5.59   0.33  1.55  0.12                                                     
 135 GRB180504A   115.264                        0.00 0.00  4.45 0.15  76.16   2.77 22.87  1.30                                                     
 136 GRB180425A   11.904              3.03 0.25                                      3.02  1.67                                                     
 137 GRB180418A   4.408                          0.00 0.00  3.75 0.10   1.10   0.05  0.45  0.02                                                     
 138 GRB180411A   77.976              1.99 0.01                                      0.57  0.02                            340.40  24.82            
 139 GRB180410A   114.8               1.60 0.15                                     19.60 13.58 0.68 0.11                                           
 140 GRB180407A   100.628             1.17 0.10                                     13.27  5.46                                                     
 141 GRB180404B   111.708                        0.00 0.00  5.42 0.14  36.03   0.74  8.23  0.36                            217.11   6.16            
 142 GRB180404A   36.28               2.89 0.04                                      4.85  0.85                     1.000                           
 143 GRB180402A   0.18                                                                                                    1326.79 152.34            
 144 GRB180331B   78.032                         0.00 0.00  3.28 0.14  22.44   1.50  4.79  0.48                                                     
 145 GRB180331A   48.                            0.00 0.00  5.15 2.01  10.90   1.50  9.82  1.94                                                     
 146 GRB180329B   213.536             2.17 0.03                                      9.73  1.61 0.86 0.15           1.998                           
 147 GRB180329A   36.                 1.77 0.10                                      6.79  2.49                                                     
 148 GRB180325A   92.828                         0.83 0.04  4.53 0.10   8.94   0.35  2.05  0.13                     2.250                           
 149 GRB180324A   7.216    1.34 0.01                                                            0.24 0.48 0.17 0.00                                 
 150 GRB180316A   87.                 1.96 0.03                                      4.12  0.51                                                     
 151 GRB180314B   55.424              1.92 0.06                                      6.14  1.54                                                     
 152 GRB180314A   50.464                        -2.18 0.58  3.11 0.08  71.46   3.74                                 1.445  106.23   2.86 52.05 0.03 
 153 GRB180311A   23.04               3.97 0.69                                                                                                     
 154 GRB180224A   10.92               2.60 0.24                                      2.55  1.17 0.83 0.29                                           
 155 GRB180222A   42.304              2.28 0.11                                      6.60  2.42                                                     
 156 GRB180221A   11.                                                                                                                               
 157 GRB180205A   15.536                        -3.15 0.39  2.55 0.08   5.97   0.27  0.67  0.43                     1.409                52.07 0.09 
 158 GRB180204A   1.164                                                                                                    852.88 146.05            
 159 GRB180115A   39.144                         0.00 0.00  8.56 1.43  20.03   0.65 13.28  1.17                     2.487                           
 160 GRB180113A   64.                 2.10 0.02                                      0.91  0.05                            237.35  38.32            
 161 GRB180111A   50.892   1.08 0.01                                                                      0.04 0.00                                 
 162 GRB180103A   150.4               1.45 0.09                                      0.40  0.07                                                     
 163 GRB180102A   11.56               2.44 0.09                                      1.88  0.35                                                     
 164 GRB171222A   173.872                       -3.93 0.52  3.42 0.23  74.71   3.76 21.88 16.64 0.69 0.13           2.409                52.42 0.23 
 165 GRB171216A   30.08               1.42 0.08                                      5.24  1.35                                                     
 166 GRB171212A   304.                1.35 0.02                                      5.68  0.50 0.79 0.10                                           
 167 GRB171211A   2.176                                                                                                                             
 168 GRB171209A   161.648             2.16 0.03                                      9.45  1.62 0.87 0.14                                           
 169 GRB171205A   190.472             2.38 0.27                                                                     0.037                           
 170 GRB171123A   58.464                         0.00 0.00  2.24 0.17  24.59   2.91  5.82  1.05 0.72 0.16                                           
 171 GRB171120A   64.                            0.00 0.00  2.05 0.03   7.00   0.43  0.17  0.02                            182.86  82.56            
 172 GRB171115A   36.772                         0.00 0.00 10.38 2.87  21.10   0.84 15.37  2.66                                                     
 173 GRB171103A   4.268                          0.00 0.00  1.88 0.09   1.64   0.12                                                                 
 174 GRB171102B   18.88    0.02 0.01                                                                      0.51 0.00                                 
 175 GRB171027A   96.772              2.13 0.01                                      2.16  0.12                                                     
 176 GRB171020A   41.856              3.91 0.65                                                 0.58 0.13           1.870                           
 177 GRB171011A   2.28                                                                                                                              
 178 GRB171010B   30.4     0.51 0.02                                                            0.67 0.11 0.76 0.01                                 
 179 GRB171007A   68.424              1.20 0.07                                      7.09  1.98 0.62 0.10                                           
 180 GRB171004A   105.54              2.21 0.21                                                                                                     
 181 GRB171001A   20.916              2.28 0.10                                      2.99  0.90 0.75 0.21                                           
 182 GRB170921A   28.8                3.70 0.17                                      7.83  4.89 0.78 0.14                                           
 183 GRB170912B   17.884   1.43 0.01                                                                      0.21 0.00         77.66   5.93            
 184 GRB170912A   21.184                         0.00 0.00  8.19 1.87  11.74   1.03  7.78  1.27                                                     
 185 GRB170906C   45.076              2.44 0.02                                      2.40  0.21                                                     
 186 GRB170906B   19.2                                                                                                                              
 187 GRB170906A   88.112              2.02 0.01                                      0.92  0.03                            274.19  11.28            
 188 GRB170903A   27.724              2.06 0.04                                      1.82  0.20                     0.886   95.65  13.38 51.40 0.09 
 189 GRB170827A   98.624              3.08 0.34                                                 0.58 0.08                                           
 190 GRB170823A   69.408                         0.00 0.00  2.61 0.09   5.33   0.26  1.01  0.08                                                     
 191 GRB170822A   64.                 1.47 0.02                                      1.18  0.08                                                     
 192 GRB170813A   72.544              1.69 0.05                                      6.93  1.43 0.72 0.15                                           
 193 GRB170810A   152.42                         0.00 0.00  1.37 0.05  56.95  13.54  1.30  0.41                                                     
 194 GRB170807A   36.324                         0.00 0.00  2.81 0.11  24.79   2.01  3.01  0.35                                                     
 195 GRB170804A   56.48               1.75 0.09                                      7.68  2.73 0.76 0.14                                           
 196 GRB170803A   3.82     1.94 0.03                                                            0.56 0.30 0.47 0.02        166.30  14.49            
 197 GRB170728B   47.68                         -0.50 0.09  2.85 0.21   2.63   0.22  0.99  0.15 0.73 0.14                  159.05  16.03            
 198 GRB170728A   1.248                                                                                                                             
 199 GRB170724A   98.98                          0.00 0.00  8.91 2.24  52.34   4.45 37.92  5.26                                                     
 200 GRB170714A   459.216  0.03 0.00                                                            0.53 0.03 0.52 0.00 0.793                           
 201 GRB170711A   31.212                         0.78 0.06  3.36 0.11   6.49   0.49  1.20  0.13                            138.85  20.63            
 202 GRB170710B   54.4                2.02 0.11                                      4.18  1.29 0.83 0.17                  237.85  33.49            
 203 GRB170710A   33.12               1.66 0.11                                      5.99  2.12 0.62 0.30                                           
 204 GRB170705A   223.204                        0.00 0.00  2.40 0.01  26.03   0.29  0.91  0.02                     2.010   97.88   7.64 52.97 0.02 
 205 GRB170629A   34.428              1.98 0.05                                      2.37  0.29                            156.59  18.06            
 206 GRB170626A   12.948                         1.29 0.04  3.66 0.12   2.32   0.22  0.42  0.04                             96.59   2.60            
 207 GRB170607A   320.                           0.00 0.00  2.43 0.04 102.09   6.55  4.35  0.40                     0.557                           
 208 GRB170604A   26.528              2.33 0.07                                      3.21  0.70 0.81 0.10           1.329                           
 209 GRB170531B   170.296             1.86 0.03                                      8.23  1.20 0.75 0.15           2.366                           
 210 GRB170531A   32.304              1.16 0.09                                      6.19  1.85                                                     
 211 GRB170526A   8.312   -0.07 0.02                                                                      0.46 0.01                                 
 212 GRB170524B   46.4                1.84 0.02                                      0.58  0.04                                                     
 213 GRB170524A   0.104                                                                                                                             
 214 GRB170519A   220.252             1.91 0.05                                     13.09  3.21                     0.818                           
 215 GRB170516A   36.768                         0.00 0.00  8.36 0.56  13.35   0.42  7.60  0.39                                                     
 216 GRB170428A   0.2                                                                                                                               
 217 GRB170419B   65.856                         0.50 0.03  4.94 0.26   9.14   0.27  4.04  0.22                            109.80  10.42            
 218 GRB170419A   7.776               1.99 0.07                                      1.11  0.15                                                     
 219 GRB170405A   165.312                        0.00 0.00  2.08 0.03  35.59   1.21  2.49  0.13                     3.510                           
 220 GRB170331A   17.616  -0.09 0.02                                                                      0.46 0.01                                 
 221 GRB170330A   144.468                        0.00 0.00  2.33 0.05  51.79   3.59  2.93  0.30                                                     
 222 GRB170325A   0.332                                                                                                    575.13 131.82            
 223 GRB170318B   1.072                                                                                                                             
 224 GRB170318A   116.916             2.05 0.04                                      8.44  1.45                                                     
 225 GRB170317A   11.952              2.39 0.10                                      1.73  0.37                                                     
 226 GRB170311A   9.       0.61 0.02                                                                      0.80 0.01                                 
 227 GRB170307A   29.92               1.26 0.10                                     10.59  4.31 0.67 0.14                                           
 228 GRB170306A   21.008              1.70 0.12                                      4.57  1.83                                                     
 229 GRB170208B   128.136                        0.00 0.00  2.78 0.02  33.51   0.48  1.42  0.04                            118.79   4.42            
 230 GRB170208A   7.448    1.22 0.02                                                                      0.11 0.01        227.59  32.63            
 231 GRB170206B   13.36    0.26 0.02                                                                      0.63 0.01                                 
 232 GRB170205A   26.128              2.32 0.03                                      1.59  0.17                                                     
 233 GRB170203A   45.904              1.32 0.07                                      3.56  0.77                                                     
 234 GRB170202A   37.76                          0.00 0.00  3.55 0.09   7.87   0.18  1.54  0.07                     3.645                           
 235 GRB170131A   22.4     0.73 0.03                                                                      0.86 0.02                                 
 236 GRB170127B   0.512                                                                                                    621.91 120.49            
 237 GRB170127A   67.376                         0.00 0.00 11.28 3.45  10.81   0.58  9.71  0.87 0.63 0.09                                           
 238 GRB170126A   9.536               1.75 0.15                                      1.56  0.38                            150.03  14.38            
 239 GRB170115A   32.044   0.14 0.01                                                                      0.57 0.00                                 
 240 GRB170113A   20.296              1.80 0.10                                      1.65  0.28 0.85 0.16           1.968                52.65 0.17 
 241 GRB170112A   0.056                                                                                                                             
 242 GRB170111A   29.876              1.98 0.08                                      4.12  0.95                                                     
 243 GRB170101A   3.104                          0.80 0.08  4.06 0.10   1.62   0.07  0.29  0.02                                                     
 244 GRB161224A   47.376              3.61 0.24                                                                                                     
 245 GRB161220A   7.22                3.75 0.82                                                 0.56 0.15                                           
 246 GRB161219B   6.932               3.97 0.19                                      1.70  0.49                     0.148                           
 247 GRB161218A   7.2                 2.53 0.03                                      0.38  0.03                                                     
 248 GRB161217A   12.036                                                                                                                            
 249 GRB161214B   24.896              2.07 0.11                                      2.42  0.54 0.88 0.19           1.500  200.09  53.67 52.44 0.08 
 250 GRB161202A   118.496             1.48 0.02                                      0.48  0.02                                                     
 251 GRB161129A   35.544   1.10 0.01                                                                      0.05 0.00        214.04  22.38            
 252 GRB161117B   152.312             1.54 0.02                                      0.67  0.03                                                     
 253 GRB161117A   125.7                         -2.94 0.28  3.35 0.06  69.91   2.92  3.18  2.42 0.25 0.19           1.549   85.04   1.72 52.08 0.03 
 254 GRB161113A   43.464   0.76 0.01                                                            0.87 0.20 0.88 0.00                                 
 255 GRB161108A   115.836             1.77 0.05                                      8.73  2.01                     0.500                           
 256 GRB161105A   177.696             2.02 0.02                                      5.05  0.46                                                     
 257 GRB161104A   0.1                                                                                               0.788                           
 258 GRB161022A   7.248               4.04 0.30                                      4.53  3.13                                                     
 259 GRB161017A   217.048                        0.67 0.04  3.82 0.11  20.34   1.02  4.58  0.38                     2.013                           
 260 GRB161014A   23.      0.78 0.01                                                            0.76 0.24 0.89 0.00 2.823  169.72  12.78 52.71 0.04 
 261 GRB161011A   4.276   -0.16 0.05                                                                      0.42 0.02                                 
 262 GRB161007A   157.692                        0.00 0.00  4.67 0.52  81.76   5.35 34.39  4.18 0.67 0.15                                           
 263 GRB161004B   15.72               2.72 0.04                                      1.10  0.12                            135.58   6.20            
 264 GRB161004A   1.32                                                                                                                              
 265 GRB161001A   2.6      2.10 0.03                                                            0.31 0.34 0.55 0.02 0.891  373.17  58.58 51.86 0.03 
 266 GRB160927A   0.488                                                                                                                             
 267 GRB160917A   14.52    0.43 0.02                                                            0.74 0.25 0.72 0.01       1287.01 234.05            
 268 GRB160912A   207.308                        0.83 0.08  2.87 0.12  49.32   5.94  8.19  2.02 0.85 0.19                                           
 269 GRB160905A   64.                 2.32 0.01                                      1.19  0.06                            750.95  72.39            
 270 GRB160827A   14.048   0.54 0.02                                                                      0.77 0.01                                 
 271 GRB160826A   52.616                         0.00 0.00  6.41 1.34  23.74   1.70 15.92  1.99                                                     
 272 GRB160824A   99.332              1.37 0.04                                      2.06  0.21                                                     
 273 GRB160821B   0.48                                                                                              0.160                50.46 0.11 
 274 GRB160821A   112.636                        0.67 0.02  9.87 0.67   3.32   0.06  2.46  0.07                            940.63  16.02            
 275 GRB160819A   67.2                1.92 0.01                                      0.51  0.03                            159.98   9.04            
 276 GRB160815A   8.568                          0.00 0.00  8.24 0.72   2.72   0.06  1.58  0.09                             68.59   3.75            
 277 GRB160804A   152.744             2.29 0.04                                      7.07  1.18                     0.736                           
 278 GRB160801A   2.852                                                                                                                             
 279 GRB160726A   0.728                                                                                                    365.03  52.40            
 280 GRB160716A   6.392               2.08 0.16                                      1.64  0.46 0.71 0.28                                           
 281 GRB160714A   0.348                                                                                                                             
 282 GRB160712A   44.528   0.60 0.01                                                                      0.80 0.00                                 
 283 GRB160709A   4.8      1.34 0.04                                                                      0.17 0.02                                 
 284 GRB160705B   54.58               1.72 0.17                                     33.69 29.42                                                     
 285 GRB160703A   45.008   1.52 0.01                                                                      0.26 0.00 1.500                           
 286 GRB160630A   29.552              2.56 0.15                                      5.07  2.53 0.85 0.29                                           
 287 GRB160625A   53.92                         -3.81 0.54  3.25 0.09  17.50   1.07  2.40  1.67                                                     
 288 GRB160624A   0.192                                                                                             0.483                52.04 0.12 
 289 GRB160623A                                                                                                                                     
 290 GRB160612A   0.248                                                                                                   1364.70 294.05            
 291 GRB160611A   35.124              2.42 0.06                                      4.14  0.87                                                     
 292 GRB160607A   33.492   1.93 0.00                                                            0.40 0.15 0.46 0.00                                 
 293 GRB160601A   0.12                                                                                                                              
 294 GRB160525B   0.292                                                                                                                             
 295 GRB160525A   0.                                                                                                                                
 296 GRB160519A   35.616                         0.00 0.00  3.93 0.50   5.40   0.43  3.09  0.36 0.73 0.14                   68.08   7.70            
 297 GRB160506A   260.528                        0.00 0.00  2.94 0.37  86.18  10.65 31.22  5.90 0.68 0.11                                           
 298 GRB160504A   53.96                          0.00 0.00  4.46 0.68   5.45   0.25  3.59  0.29 0.60 0.09                                           
 299 GRB160501A                                                                                                                                  
 300 GRB160425A   304.596             1.17 0.01                                      1.66  0.07                     0.555                           
 301 GRB160424A   6.464               2.57 0.07                                      0.75  0.09                                                     
 302 GRB160419A   9.416               2.64 0.07                                      1.25  0.17                            326.67  79.12            
 303 GRB160417A   14.552   0.01 0.01                                                            0.60 0.11 0.50 0.00                                 
 304 GRB160412A   32.18               3.31 0.15                                      6.16  3.18                                                     
 305 GRB160411A   0.356                                                                                                                             
 306 GRB160410A   96.                            0.00 0.00  2.35 0.05   6.62   0.16  1.23  0.05                     1.717                           
 307 GRB160409A                                                                                                                                     
 308 GRB160408A   0.32                                                                                                     890.10 152.06            
 309 GRB160327A   33.744                         0.84 0.10  6.61 0.43  10.46   0.45  5.60  0.49                     4.990                           
 310 GRB160325A   61.724                        -3.42 0.42  2.20 0.02  50.59   1.48                                                                 
 311 GRB160321A   33.476              3.82 0.24                                                                                                     
 312 GRB160314A   8.732               1.49 0.13                                      1.09  0.23                     0.726                           
 313 GRB160313A   41.536   0.29 0.01                                                            0.59 0.08 0.64 0.00                                 
 314 GRB160303A   4.976                          0.00 0.00  7.92 0.69   0.83   0.02  0.52  0.02                     2.300                           
 315 GRB160228A   98.908              1.13 0.03                                      2.28  0.22                                                     
 316 GRB160227A   316.348                       -4.86 0.60  2.53 0.07 135.03   6.01             0.81 0.13           2.380                           
 317 GRB160225A   157.456  0.33 0.01                                                            0.67 0.06 0.66 0.00                                 
 318 GRB160223A   134.864             1.78 0.02                                      2.06  0.12                            242.32  16.62            
 319 GRB160220B   31.116              2.76 0.04                                      2.09  0.25                                                     
 320 GRB160220A   8.26    -0.03 0.03                                                                      0.48 0.02        217.23  39.04            
 321 GRB160216A   11.      1.92 0.01                                                                      0.46 0.00                                 
 322 GRB160203A   17.44               2.73 0.51                                                                     3.520                           
 323 GRB160131A   327.752                        1.05 0.01  4.13 0.06  23.57   0.51  6.16  0.20                     0.972                           
 324 GRB160127A   6.156    1.02 0.02                                                                      0.01 0.01                                 
 325 GRB160123A   3.952    0.82 0.03                                                                      0.91 0.02                                 
 326 GRB160121A   10.5                3.27 0.36                                      4.34  3.49 0.69 0.19           1.960                           
 327 GRB160119A   120.14                         0.00 0.00  5.32 0.14  69.02   1.51 15.02  0.67                                                     
 328 GRB160117B   11.536              1.78 0.07                                      0.88  0.11                     0.870                           
 329 GRB160117A   137.                2.84 0.07                                     13.88  4.76 0.78 0.14                                           
 330 GRB160104A   16.564              2.45 0.06                                      2.24  0.35 0.87 0.20           2.800                52.52 0.15 
 331 GRB151229A   1.44                                                                                                     101.81  11.85            
 332 GRB151228B   48.                            0.00 0.00  3.93 0.17  43.92   3.14  7.09  0.82                             92.02   5.85            
 333 GRB151228A   0.276                                                                                                    840.04 185.87            
 334 GRB151215A   17.848              1.40 0.05                                      0.52  0.06                     2.590                           
 335 GRB151210A   86.96                          0.00 0.00 13.60 2.26  23.06   1.01             0.79 0.17                                           
 336 GRB151205B   1.436                                                                                                                             
 337 GRB151205A   64.                 1.93 0.09                                      8.32  2.83                                                     
 338 GRB151127A   0.188                                                                                                                             
 339 GRB151122A   36.8     0.17 0.04                                                                      0.58 0.02                                 
 340 GRB151118A   23.568              0.99 0.03                                      0.41  0.05                                                     
 341 GRB151114A   4.856               5.16 0.20                                      1.84  0.48                                                     
 342 GRB151112A   58.864              1.21 0.02                                      1.19  0.09 0.81 0.09           4.100                           
 343 GRB151111A   76.044                         0.00 0.00  4.34 0.29  27.08   1.65 10.03  0.96                     3.500  118.50   9.65 53.21 0.26 
 344 GRB151107A                                                                                                                                  
 345 GRB151031A   5.                  9.08 1.80                                                                     1.167                           
 346 GRB151029A   8.952                          0.00 0.00  8.26 1.82   5.37   0.24  3.38  0.58                     1.423                           
 347 GRB151027B   80.                 1.54 0.03                                      4.77  0.54                     4.063                           
 348 GRB151027A   129.58                         1.28 0.04  5.32 0.29   3.63   0.17  1.97  0.11                     0.810  304.98 267.40 51.78 0.03 
 349 GRB151023A   10.76               1.99 0.07                                      1.51  0.22                                                     
 350 GRB151022A   117.68                         0.00 0.00  3.62 0.33  30.07   1.80 14.74  1.32 0.69 0.11                                           
 351 GRB151021A   110.056             1.80 0.02                                      1.79  0.12                     2.330                           
 352 GRB151006A   211.056                        0.90 0.05  3.96 0.11  34.04   1.84  7.81  0.80                                                     
 353 GRB151004A   137.272                       -0.63 0.08  7.53 0.84  29.66   0.97 21.47  2.73 0.62 0.06                                           
 354 GRB151001B   131.52              2.17 0.17                                     39.12 38.39 0.56 0.05                                           
 355 GRB151001A   9.828               2.36 0.07                                      1.48  0.26                            282.04  56.48            
 356 GRB150925A   122.132             2.78 0.16                                     26.37 23.17 0.67 0.13                                           
 357 GRB150915A   160.                2.96 0.13                                     61.08 47.92 0.53 0.04           1.968                           
 358 GRB150911A   7.136    1.59 0.03                                                                      0.30 0.02                                 
 359 GRB150910A   112.272             1.69 0.06                                     12.86  3.79                     1.360                           
 360 GRB150907B   62.02                          0.00 0.00  5.42 1.02   9.91   0.95  7.36  0.90 0.70 0.16                                           
 361 GRB150901A   64.                            0.00 0.00  7.92 2.23  12.17   0.91  9.58  1.11 0.64 0.08                                           
 362 GRB150831B   6.176    1.07 0.02                                                                      0.04 0.01         81.55   5.44            
 363 GRB150831A   0.92                                                                                                                              
 364 GRB150821A   168.944                                                                                           0.755                           
 365 GRB150819A   51.664              1.11 0.05                                      6.35  1.27                                                     
 366 GRB150818A   143.056                        0.00 0.00  4.90 0.16  41.63   1.07 12.53  0.61                     0.282                           
 367 GRB150817A   37.996                         0.00 0.00  4.55 0.09   3.08   0.06  0.77  0.03 0.09 0.19                  108.62   5.74            
 368 GRB150811A   31.52    0.13 0.02                                                            0.64 0.10 0.56 0.01                                 
 369 GRB150801B   408.708                        0.00 0.00  1.84 0.02  69.60   3.74  2.77  0.20                                                     
 370 GRB150728A   0.832                                                                                                                             
 371 GRB150727A   87.956              3.07 0.11                                     15.69  8.08                     0.313  208.53  17.14 50.78 0.09 
 372 GRB150724A   280.008             1.70 0.03                                      8.29  1.23 0.80 0.11                                           
 373 GRB150722A   67.312   0.19 0.01                                                            0.56 0.05 0.59 0.00                                 
 374 GRB150720A   238.536                        0.00 0.00  8.96 3.43  32.79   2.80 33.41 12.88 0.61 0.05                                           
 375 GRB150716A   42.568              6.24 1.33                                                 0.68 0.16                                           
 376 GRB150711A   70.956                         0.00 0.00  2.89 0.08  41.97   2.61  4.57  0.43                            105.44   7.72            
 377 GRB150710B   13.84    1.72 0.01                                                                      0.36 0.00                                 
 378 GRB150710A   0.152                                                                                                                             
 379 GRB150626B   48.                            0.00 0.00  5.69 0.47  23.32   0.91 11.37  0.84                                                     
 380 GRB150626A   97.264                         0.00 0.00  3.06 0.12  33.15   1.63  6.90  0.55 0.87 0.20                                           
 381 GRB150616A   608.408             1.66 0.01                                      8.83  0.74 0.89 0.14                                           
 382 GRB150615A   32.684              5.66 1.18                                                 0.62 0.15                                           
 383 GRB150607A   25.988   1.09 0.02                                                                      0.05 0.01        159.20  22.08            
 384 GRB150530A   6.896    0.61 0.03                                                                      0.80 0.02        135.75   8.41            
 385 GRB150527A   108.8               1.67 0.02                                      1.34  0.08                                                     
 386 GRB150530B   3.                                                                                                                                
 387 GRB150513A   161.564                        1.17 0.02  6.08 0.72   3.78   0.19  3.02  0.14 0.87 0.11                                           
 388 GRB150430A   106.88                         0.00 0.00  2.52 0.08  41.20   3.09  4.53  0.51 0.92 0.17                  384.20  34.41            
 389 GRB150428B   130.948                       -4.55 0.82  3.13 0.13  77.60   5.04                                                                 
 390 GRB150428A   53.2                1.77 0.07                                      3.89  0.81                                                     
 391 GRB150424A   81.056                                                                                                                            
 392 GRB150423A   0.216                                                                                             1.394                           
 393 GRB150413A   243.596                        0.00 0.00  6.05 0.52  38.45   1.05 22.88  1.23 0.70 0.10           3.139                           
 394 GRB150407A                                                                                                                                     
 395 GRB150403A   37.296                         0.67 0.03  2.97 0.03  26.17   0.85  1.54  0.10                     2.060  428.74  21.06 53.79 0.04 
 396 GRB150402A   14.4     0.67 0.03                                                                      0.84 0.02                                 
 397 GRB150323C   159.664             1.67 0.04                                     13.71  3.09 0.69 0.10                  104.74  15.17            
 398 GRB150323B   59.2     0.90 0.01                                                                      0.95 0.00        105.92   5.07            
 399 GRB150323A   149.728                        0.00 0.00  2.80 0.04  56.84   1.70  3.49  0.18                     0.593                           
 400 GRB150318A   87.444                         0.00 0.00  6.22 0.54  41.31   0.65 20.66  2.75 0.71 0.18                                           
 401 GRB150317A   23.284              1.55 0.09                                      1.29  0.20 0.82 0.16                                           
 402 GRB150314A   14.78                          0.00 0.00  2.85 0.01  21.11   0.24  0.55  0.01                     1.758  347.16   7.90 53.69 0.02 
 403 GRB150309A   242.04                         0.00 0.00  3.16 0.02  66.08   0.80  3.71  0.09                                                     
 404 GRB150302A   23.872              2.52 0.29                                                 0.55 0.12                                           
 405 GRB150301B   17.136              2.81 0.08                                      2.04  0.37                     1.517  225.43  27.53 51.91 0.05 
 406 GRB150301A   0.484                                                                                                                             
 407 GRB150222A   15.836                         0.00 0.00  3.48 0.07   9.79   0.26  1.74  0.08                                                     
 408 GRB150213B   209.                           1.60 0.16 15.32 6.83  52.59   4.33 46.79 13.71 0.73 0.16                                           
 409 GRB150212A   15.488                         0.00 0.00  4.44 0.47   7.60   0.64  2.80  0.41                                                     
 410 GRB150211A   13.608                         0.00 0.00  3.53 0.11   5.12   0.27  0.97  0.08                                                     
 411 GRB150206A   75.                 1.60 0.00                                      0.59  0.01                     2.087                           
 412 GRB150204A   14.                 2.81 0.06                                      1.67  0.23                                                     
 413 GRB150203A   24.436                         0.00 0.00  2.85 0.16  13.30   0.99  2.80  0.33                            106.59  20.00            
 414 GRB150202A   25.472                         0.00 0.00  9.34 1.29  11.61   0.72  6.97  0.66 0.88 0.18                                           
 415 GRB150201A   26.592                                                                                                   125.26   1.98            
 416 GRB150120B   24.336              1.54 0.05                                      2.39  0.34 0.66 0.10                                           
 417 GRB150120A   1.196                                                                                             0.460                51.02 0.25 
 418 GRB150110B   10.58               2.66 0.09                                      1.65  0.31                                                     
 419 GRB150103A   49.088              2.09 0.06                                     12.12  3.13                                                     
 420 GRB150101B   0.012                                                                                             0.134                49.85 0.20 
 421 GRB150101A   0.06                                                                                                                              
 422 GRB141229A   6.4                                                                                                                               
 423 GRB141225A   86.148              2.25 0.08                                     12.48  4.70 0.73 0.15           0.915  257.58  26.96 51.33 0.07 
 424 GRB141221A   36.816              1.71 0.03                                      0.88  0.07                     1.452  182.07  31.97 52.08 0.07 
 425 GRB141220A   7.232               2.02 0.08                                      0.49  0.06                     1.320  178.30   9.11 52.37 0.02 
 426 GRB141212B   10.508   1.45 0.01                                                                      0.22 0.00                                 
 427 GRB141212A   0.288                                                                                             0.596                           
 428 GRB141205A   1.664                                                                                                                             
 429 GRB141130A   62.856                         0.00 0.00  4.79 0.26  34.51   0.96 11.00  0.74                                                     
 430 GRB141121A   481.004             2.32 0.09                                     58.43 38.60 0.67 0.09           1.470                           
 431 GRB141109B   220.504             1.42 0.08                                     20.67  8.34 0.62 0.06                                           
 432 GRB141109A   200.188                        1.05 0.04  4.09 0.13  27.85   1.60  7.98  0.65                     2.993                           
 433 GRB141102A   14.4                                                                                                     639.40  99.13            
 434 GRB141031B   15.624   0.06 0.02                                                                      0.53 0.01                                 
 435 GRB141031A   464.                           0.00 0.00  4.24 0.15  45.26   1.14 16.00  0.75 0.82 0.13                  444.80  85.82            
 436 GRB141026A   139.476                        0.00 0.00  4.82 0.79  28.41   2.21 20.24  2.11 0.58 0.07           3.350                           
 437 GRB141022A   8.716                                                                                                                             
 438 GRB141020A   14.896   0.65 0.01                                                            0.61 0.15 0.82 0.00                                 
 439 GRB141017A   55.808                         1.78 0.02  8.35 0.84   1.70   0.06  1.31  0.05                                                     
 440 GRB141015A   11.      0.33 0.02                                                                      0.66 0.01                                 
 441 GRB141005A   3.472    0.50 0.04                                                                      0.75 0.02        148.55  10.23            
 442 GRB141004A   3.924                          0.00 0.00  2.78 0.08   1.69   0.08  0.17  0.02                     0.573                51.09 0.05 
 443 GRB140930B   0.844                                                                                                                             
 444 GRB140927A   6.256    0.46 0.02                                                            0.67 0.16 0.73 0.01                                 
 445 GRB140919A   152.304                        0.00 0.00  3.85 0.40  21.87   1.63 11.12  1.21 0.73 0.14                                           
 446 GRB140916A   68.976              1.84 0.10                                     16.40  7.94                                                     
 447 GRB140909A                                                                                                                                     
 448 GRB140907A   80.                            0.00 0.00  4.30 0.11  51.60   1.39  9.67  0.49                     1.210  137.20   7.81 51.51 0.04 
 449 GRB140903A   0.296                                                                                             0.351                           
 450 GRB140901B   6.4     -0.16 0.04                                                                      0.42 0.02        152.26  19.74            
 451 GRB140828A   19.148              2.44 0.08                                      2.85  0.62                            182.05  39.51            
 452 GRB140824A   3.084   -0.10 0.06                                                                      0.45 0.03                                 
 453 GRB140818B   31.552                        -0.44 0.39 10.42 4.52  11.41   0.86  8.61  4.65 0.77 0.18                                           
 454 GRB140817A   258.344                        0.00 0.00  1.60 0.01  23.73   0.84  0.35  0.02                            169.49  12.96            
 455 GRB140730A   40.896                         0.00 0.00  4.77 0.57   6.90   0.26  4.01  0.32                                                     
 456 GRB140719B   54.                 2.91 0.17                                     13.93 10.43                                                     
 457 GRB140719A   48.                            0.00 0.00  5.98 0.77  17.32   1.04 10.80  0.96 0.66 0.09                                           
 458 GRB140716A-2 124.8               2.33 0.15                                      2.38  0.71                            155.64  13.32            
 459 GRB140716A-1 124.8               1.84 0.10                                      1.03  0.17                            155.64  13.32            
 460 GRB140713A   6.016               2.51 0.10                                      0.73  0.12                                                     
 461 GRB140710A   3.                  2.68 0.26                                      1.00  0.23                     0.558                           
 462 GRB140709B   156.732             1.41 0.04                                      4.28  0.50 0.83 0.13                                           
 463 GRB140709A   105.192             1.94 0.02                                      2.52  0.19                                                     
 464 GRB140706A   47.844              2.90 0.04                                      3.84  0.53                             83.95   8.16            
 465 GRB140703A   68.644                         0.00 0.00  4.75 0.29  18.99   0.69  7.54  0.49 0.89 0.19           3.140  218.59  23.22 52.79 0.05 
 466 GRB140629A   38.272                         0.00 0.00  2.79 0.09   9.65   0.43  1.49  0.11                     2.275                           
 467 GRB140628A   10.54               2.60 0.14                                      1.48  0.36                                                     
 468 GRB140626A   16.16               2.84 0.20                                      3.79  2.16 0.74 0.19                                           
 469 GRB140622A   0.132                                                                                             0.959                           
 470 GRB140619A   233.048             1.94 0.01                                      2.47  0.11                                                     
 471 GRB140614B   49.872                         0.00 0.00  5.41 1.90  21.35   2.15 14.78  4.37                                                     
 472 GRB140614A   77.392   0.10 0.01                                                                      0.55 0.00 4.233                           
 473 GRB140611A                                                                                                                                     
 474 GRB140610A   93.252                         0.00 0.00  3.32 0.21  45.22   4.51  9.72  1.44                            313.80  78.19            
 475 GRB140607A   94.768   0.24 0.01                                                            0.57 0.07 0.62 0.00                                 
 476 GRB140606A   0.34                                                                                                                              
 477 GRB140529A   8.144                          0.00 0.00  3.53 0.14   5.94   0.40  0.97  0.10                                                     
 478 GRB140521A   9.876    0.99 0.02                                                            0.89 0.31 1.00 0.01                                 
 479 GRB140518A   60.524              2.17 0.06                                      3.87  0.83                     4.707                           
 480 GRB140516A   0.256                                                                                                                             
 481 GRB140515A   23.416              2.53 0.13                                      3.68  1.30                     6.330                           
 482 GRB140512A   154.112             1.83 0.01                                      1.04  0.04                     0.725  691.86  57.05 51.88 0.03 
 483 GRB140509A   23.216              1.53 0.20                                      6.47  3.98                     2.400                           
 484 GRB140506A   111.104                        0.00 0.00  1.93 0.03   8.07   0.26  0.56  0.03                     0.889  197.58  26.29 51.91 0.02 
 485 GRB140502A   15.12               1.94 0.16                                      3.53  1.40 0.78 0.23                  320.99  73.26            
 486 GRB140430A   173.588                        0.00 0.00  4.16 0.13  10.87   0.24  3.63  0.15                     1.600                           
 487 GRB140428A   17.424   0.64 0.01                                                            0.67 0.16 0.82 0.00 4.700                           
 488 GRB140423A   134.144             1.69 0.03                                      4.81  0.60                     3.260                           
 489 GRB140419A   80.076              1.65 0.02                                      0.94  0.04                     3.956                           
 490 GRB140414A   0.496                                                                                                                             
 491 GRB140413A   132.976             2.20 0.09                                     16.62  7.33                                                     
 492 GRB140412A   48.                            0.00 0.00  3.26 0.13  25.87   1.61  5.12  0.47                                                     
 493 GRB140408A   3.628    0.39 0.02                                                                      0.70 0.01                                 
 494 GRB140402A   0.896                                                                                                   1045.69 186.58            
 495 GRB140331A   209.656                        0.00 0.00  7.06 1.20 137.07   6.20             0.54 0.06           4.650                           
 496 GRB140323A   106.488             1.75 0.02                                      1.40  0.09                                                     
 497 GRB140320A   0.512                                                                                                                             
 498 GRB140318A   7.604   -0.23 0.02                                                                      0.38 0.01 1.020                           
 499 GRB140311B   129.6                                                                                                    143.06  10.72            
 500 GRB140311A   70.48               3.74 0.42                                                                     4.954                           
 501 GRB140305A   20.304              1.22 0.10                                      2.02  0.44                                                     
 502 GRB140304A   14.784   1.28 0.02                                                                      0.14 0.01 5.283  141.44  18.46 53.08 0.10 
 503 GRB140302A   98.724              0.90 0.03                                      1.20  0.10 0.77 0.08                  559.60  67.40            
 504 GRB140301A   27.804              1.68 0.04                                      3.70  0.51                     1.416                           
 505 GRB140215A   25.632              2.00 0.04                                      1.16  0.09                                                     
 506 GRB140213A   59.932                         1.29 0.01  9.17 0.32   3.11   0.04  1.67  0.04                     1.208   86.15   4.10 52.41 0.01 
 507 GRB140211A   109.532                        0.00 0.00  3.33 0.51  48.38  10.24 18.57  5.24 0.72 0.12                                           
 508 GRB140209A   20.432                         0.24 0.01  3.71 0.03   1.38   0.01  0.18  0.01                            143.90   7.49            
 509 GRB140206A   94.188   1.50 0.00                                                                      0.25 0.00 2.730                           
 510 GRB140129B   1.36                                                                                                                              
 511 GRB140129A   3.                                                                                                                                
 512 GRB140118A   84.092              2.87 0.08                                     12.60  4.93 0.70 0.14                                           
 513 GRB140114A   139.948             2.26 0.04                                      9.75  1.97                     3.000                           
 514 GRB140108A   95.232                         0.00 0.00  2.73 0.05  36.80   1.98  1.57  0.13                            360.12  36.34            
 515 GRB140103A   17.344              1.84 0.05                                      1.66  0.16                                                     
 516 GRB140102A   55.08                          0.00 0.00  2.43 0.01   6.52   0.05                                        207.29   5.12            
 517 GRB131229A   48.      1.52 0.00                                                                      0.26 0.00        379.92  11.74            
 518 GRB131227A   17.988   0.50 0.01                                                                      0.75 0.00 5.300                           
 519 GRB131226A   7.228    1.76 0.03                                                                      0.38 0.02                                 
 520 GRB131224B   8.348               2.22 0.06                                      0.88  0.12                                                     
 521 GRB131205A   20.344              1.99 0.15                                      2.40  0.77 0.78 0.18                                           
 522 GRB131202A   30.196                         0.00 0.00 12.13 4.85  18.71   1.57 14.91  8.46 0.73 0.19                                           
 523 GRB131128A   3.                                                                                                                                
 524 GRB131127A   94.972              1.61 0.02                                      3.07  0.28 0.84 0.12                                           
 525 GRB131120A   130.432             1.91 0.06                                     24.25  8.35 0.61 0.10                                           
 526 GRB131117A   10.88               1.44 0.10                                      1.69  0.34                     4.042                           
 527 GRB131110A   76.8                2.14 0.15                                     10.97  7.04 0.75 0.12                                           
 528 GRB131105A   112.208                                                                                           1.686  266.11  15.58 52.57 0.03 
 529 GRB131103A   15.208              2.13 0.06                                      2.32  0.39 0.75 0.21           0.596                           
 530 GRB131031A                                                                                                            119.69   6.62            
 531 GRB131030A   39.424                         0.00 0.00  2.48 0.01  54.93   1.24  0.73  0.03                     1.293                           
 532 GRB131024B   96.816   0.16 0.01                                                            0.62 0.05 0.58 0.00        379.23  91.80            
 533 GRB131024A   112.                           0.00 0.00  2.67 0.18  51.34   6.53 10.18  1.82 0.76 0.15                                           
 534 GRB131018A   73.216              0.77 0.05                                      3.20  0.47                                                     
 535 GRB131004A   1.536                                                                                             0.717  117.91  24.21 51.89 0.14 
 536 GRB131002B   52.                 3.21 0.16                                     11.08  7.56 0.70 0.22                                           
 537 GRB131002A   56.528                         0.00 0.00  2.03 0.08  18.82   1.80  1.71  0.23                                                     
 538 GRB131001A   5.                  3.24 0.14                                      0.86  0.12                                                     
 539 GRB130929A   12.24               8.47 1.15                                                                                                     
 540 GRB130925A   160.296                        1.24 0.02  5.23 0.14  54.54   1.91 16.35  0.80                     0.348                           
 541 GRB130919A   99.684                         0.00 0.00  4.56 0.56  54.30   8.22                                                                 
 542 GRB130913A                                                                                                                                     
 543 GRB130912A   0.284                                                                                                    998.16 234.70            
 544 GRB130907A   364.368  1.56 0.00                                                                      0.28 0.00 1.238                           
 545 GRB130831B   37.584              1.49 0.04                                      1.95  0.22                                                     
 546 GRB130831A   30.192                         0.00 0.00  4.77 0.11  10.05   0.23  1.93  0.09                     0.479                           
 547 GRB130829A   51.884              3.32 0.14                                     13.53  8.27                                                     
 548 GRB130822A   0.044                                                                                                                             
 549 GRB130816B   8.676               2.05 0.11                                      1.24  0.22                                                     
 550 GRB130816A   29.976              1.79 0.09                                      1.96  0.38                                                     
 551 GRB130812A   7.628                          0.00 0.00  5.41 0.38   2.44   0.10  0.93  0.08 0.23 0.38                                           
 552 GRB130807A   293.04                         0.00 0.00  2.51 0.10 120.21   9.75 14.76  1.79 0.77 0.15                                           
 553 GRB130806A   5.78                           0.00 0.00  9.51 1.47   2.91   0.08  1.77  0.15 0.88 0.77                                           
 554 GRB130803A   43.572                         0.00 0.00  3.07 0.08  11.25   0.54  1.66  0.12                            143.52  16.65            
 555 GRB130727A   13.564   1.55 0.01                                                                      0.28 0.00        173.86  15.40            
 556 GRB130725B   4.776               3.17 0.23                                      1.22  0.30                                                     
 557 GRB130725A   101.52                         0.00 0.00 11.77 3.93  25.49   0.65 20.20  5.13 0.69 0.10                                           
 558 GRB130722A   98.368                         1.13 0.04  4.59 0.13  16.78   0.77  4.68  0.31                                                     
 559 GRB130719A   146.968  0.15 0.01                                                                      0.57 0.00                                 
 560 GRB130716A   87.672   0.27 0.01                                                                      0.64 0.00                                 
 561 GRB130708A   11.2                1.80 0.20                                      1.77  0.55 0.68 0.28                  132.97  17.61            
 562 GRB130701A   4.38     1.82 0.04                                                            0.39 0.39 0.41 0.02 1.155                           
 563 GRB130627B   48.                            0.00 0.00  5.65 0.50  26.49   0.83 12.29  0.97                                                     
 564 GRB130627A   18.048              1.06 0.08                                      2.34  0.55                            100.17  15.26            
 565 GRB130626A   0.16                                                                                                                              
 566 GRB130625A   41.272              3.50 0.09                                      9.64  3.77                                                     
 567 GRB130623A   17.616              1.19 0.09                                      3.09  0.86                             36.70   4.99            
 568 GRB130615A   332.556             2.48 0.07                                     42.75 19.97 0.66 0.15                                           
 569 GRB130612A   4.       0.40 0.05                                                                      0.70 0.02 2.006                52.21 0.10 
 570 GRB130610A   47.724              2.70 0.06                                      4.69  1.12                     2.092  284.99  61.61 52.75 0.10 
 571 GRB130609B   211.172                        0.00 0.00  2.66 0.03  68.45   2.19  2.31  0.12                            544.42  25.92            
 572 GRB130609A   7.056    0.65 0.03                                                                      0.82 0.02         63.54   6.70            
 573 GRB130608A   151.852             2.63 0.15                                     28.50 24.26 0.63 0.09                                           
 574 GRB130606A   276.656                        0.00 0.00  1.69 0.03  54.41   3.59  1.84  0.17                     5.913                           
 575 GRB130605A   10.176                         0.00 0.00  8.50 6.62   9.25   2.23                                                                 
 576 GRB130604A   76.284              3.14 0.14                                     16.21 11.10 0.73 0.14           1.060                           
 577 GRB130603B   0.176                                                                                             0.356                           
 578 GRB130603A   69.128              3.14 0.14                                     18.90 13.16                                                     
 579 GRB130529A   87.592              2.46 0.08                                     17.04  6.79                                                     
 580 GRB130528A   640.                           0.78 0.02  3.72 0.08  20.00   0.68  5.43  0.25                     1.250                           
 581 GRB130527A   64.                            0.00 0.00  1.96 0.01  27.66   0.70  0.59  0.02                                                     
 582 GRB130521A   10.956                         0.00 0.00  5.03 0.48   6.13   0.45  2.49  0.30                                                     
 583 GRB130518B   8.      -0.14 0.02                                                                      0.43 0.01                                 
 584 GRB130518A                                                                                                     2.488  419.83  57.72 54.11 0.04 
 585 GRB130515A   0.296                                                                                                    496.48  59.98            
 586 GRB130514A   214.192             2.17 0.02                                      3.87  0.31                     3.600                           
 587 GRB130511A   2.74                                                                                              1.303                           
 588 GRB130508A   42.912                        -6.63 1.54  8.69 1.58  25.62   1.72 17.49  9.73                                                     
 589 GRB130505A   89.344                         0.00 0.00  1.97 0.04 140.56   9.82  9.14  0.91 0.83 0.14           2.270                           
 590 GRB130504A   120.032                        0.00 0.00  4.19 0.45  17.82   1.13  9.05  0.89 0.70 0.11                                           
 591 GRB130502A   7.568                          0.00 0.00  6.08 0.53   1.20   0.03  0.71  0.04                                                     
 592 GRB130427B   25.904              2.60 0.04                                      2.49  0.27                     2.780                           
 593 GRB130427A   244.332                        0.00 0.00  2.50 0.00  33.44   0.17  0.19  0.00                     0.340                           
 594 GRB130420B   12.636                         0.00 0.00  7.12 0.64   9.41   0.23  4.30  0.34                             89.23   8.30            
 595 GRB130420A   121.136                        0.00 0.00  3.08 0.04  99.97   4.01  6.17  0.36                     1.297                           
 596 GRB130419A   85.584                        -3.36 2.84  8.63 2.93  59.93  10.65             0.61 0.09                                           
 597 GRB130418A   274.924                        0.00 0.00  2.49 0.26 109.20  15.84 31.12  6.37 0.67 0.12           1.218                           
 598 GRB130408A   4.24     0.23 0.03                                                                      0.62 0.02 3.758                           
 599 GRB130327A   6.372    0.38 0.03                                                                      0.69 0.02                                 
 600 GRB130315A   230.508             3.00 0.09                                     22.29 11.24 0.77 0.12                                           
 601 GRB130313A   0.172                                                                                                                             
 602 GRB130306A   272.38                         0.00 0.00  2.47 0.04 165.60   7.99  6.84  0.52                                                     
 603 GRB130305A   52.8                                                                                                     628.08  32.58            
 604 GRB130216A   6.52     1.60 0.03                                                                      0.30 0.02        155.62   7.71            
 605 GRB130216B   17.6                           0.00 0.00  8.98 1.13   1.45   0.05  1.02  0.06                             94.66  10.56            
 606 GRB130215A   66.224              2.85 0.25                                                 0.64 0.12           0.597                51.63 0.07 
 607 GRB130211A   30.752              0.85 0.11                                     10.41  4.59 0.60 0.11                                           
 608 GRB130206A   121.                           0.00 0.00 14.63 8.66  28.46   2.43 23.16 11.90                                                     
 609 GRB130131B   4.3      0.69 0.02                                                                      0.84 0.01 2.539                           
 610 GRB130131A   51.524                         0.00 0.00  2.59 0.20  17.41   2.20  3.82  0.73                                                     
 611 GRB130122A   76.544              3.15 0.85                                                 0.61 0.10                                           
 612 GRB130102A   132.78                         0.00 0.00  2.13 0.21  69.17  11.50 19.77  4.48                                                     
 613 GRB121229A   111.46   0.01 0.01                                                            0.54 0.05 0.50 0.00 2.707                           
 614 GRB121226A   1.012                                                                                                                             
 615 GRB121217A   778.092                        0.70 0.13  2.93 0.17  31.24   6.14  8.12  3.11 0.89 0.10           3.100                           
 616 GRB121212A   6.056                          0.00 0.00 13.94 3.70   2.29   0.06  2.00  0.13 0.79 0.24                                           
 617 GRB121211A   182.696                        0.00 0.00  1.91 0.12  29.54   4.42  4.80  0.99 0.77 0.13           1.023   98.04  10.34 51.78 0.12 
 618 GRB121209A   42.92                          1.33 0.03  5.50 0.81   1.18   0.08  0.94  0.06                     2.100                           
 619 GRB121202A   19.536   0.34 0.01                                                                      0.67 0.00        125.03  18.89            
 620 GRB121201A   38.                 1.26 0.05                                      2.44  0.41 0.75 0.10           3.385                           
 621 GRB121128A   23.428   1.72 0.00                                                            0.24 0.12 0.36 0.00 2.200   56.49   8.52 52.79 0.02 
 622 GRB121125A   52.252              1.79 0.02                                      1.18  0.07                            250.78  27.37            
 623 GRB121123A   326.092             2.18 0.01                                      6.22  0.42                                                     
 624 GRB121117A   23.3                2.73 0.10                                      4.01  1.14                                                     
 625 GRB121108A   89.548              1.25 0.03                                      1.38  0.09 0.86 0.11                                           
 626 GRB121102A   54.68               2.50 0.04                                      3.38  0.49                                                     
 627 GRB121031A   226.2               2.03 0.03                                      4.22  0.44                                                     
 628 GRB121028A   2.876    1.20 0.06                                                                      0.10 0.03                                 
 629 GRB121027A   80.088                        -1.70 0.63  3.20 0.12  62.65   4.85             0.93 0.21           1.773                           
 630 GRB121024A   67.968                         0.00 0.00  1.80 0.07  39.40   4.09  2.71  0.43                     2.298                           
 631 GRB121017A   4.608    1.05 0.03                                                                      0.03 0.02                                 
 632 GRB121014A   80.                 1.26 0.02                                      0.88  0.05                                                     
 633 GRB121011A   97.236                         0.00 0.00  5.26 0.43  37.19   1.67  8.35  0.69                                                     
 634 GRB121001A   147.824             1.62 0.09                                     24.84 12.44 0.64 0.09                                           
 635 GRB120927A   35.056              2.56 0.05                                      4.27  0.82                                                     
 636 GRB120923A   26.076   0.27 0.02                                                                      0.64 0.01 7.840                           
 637 GRB120922A   168.224                        0.00 0.00  3.85 0.14  34.20   1.47  9.30  0.60                     3.100                           
 638 GRB120918A   25.096   0.74 0.02                                                                      0.87 0.01                                 
 639 GRB120913B   122.588                        0.00 0.00  2.83 0.06  42.18   2.23  4.19  0.33                            288.93  65.12            
 640 GRB120913A   36.044              2.30 0.04                                      1.73  0.19                                                     
 641 GRB120911A   21.468                         0.00 0.00  5.62 0.46   9.81   0.42  4.03  0.34                             61.87   3.85            
 642 GRB120909A   220.596             1.69 0.02                                      9.32  0.83 0.84 0.13           3.930                           
 643 GRB120907A   6.08                3.67 0.20                                      1.69  0.52                     0.970  120.71  22.14 51.35 0.21 
 644 GRB120819A   71.02                                                                                                                             
 645 GRB120817B                                                                                                           1348.36 217.15            
 646 GRB120817A   28.208                         0.00 0.00 11.88 2.13   9.33   0.46  6.83  0.54 0.86 0.17                                           
 647 GRB120816A   4.432    0.33 0.03                                                                      0.66 0.02                                 
 648 GRB120815A   7.232                          0.00 0.00  4.53 0.86   4.35   0.43  2.39  0.39                     2.359                           
 649 GRB120811C   24.344              3.24 0.06                                      2.59  0.48                     2.671   60.81   3.73 53.01 0.08 
 650 GRB120811A   29.008              2.16 0.05                                      2.98  0.49 0.85 0.18                                           
 651 GRB120807A   19.884              1.82 0.05                                      1.96  0.28                                                     
 652 GRB120805A   48.                 1.73 0.12                                      8.59  4.14                     3.100                           
 653 GRB120804A   0.808                                                                                             1.300                           
 654 GRB120803B   39.012                         0.00 0.00  3.91 0.24  27.10   2.74  5.95  0.88                                                     
 655 GRB120803A   8.888    0.17 0.03                                                                      0.58 0.02                                 
 656 GRB120802A   50.288              2.12 0.02                                      1.74  0.13                     3.796                           
 657 GRB120729A   93.928                         0.81 0.03  4.73 0.13  11.31   0.28  3.91  0.17                     0.800                51.91 0.07 
 658 GRB120728A   20.976              1.71 0.06                                      3.27  0.58                                                     
 659 GRB120724A   77.924                        -0.51 0.83 12.62 9.64  35.11   5.16                                 1.480                           
 660 GRB120722A   36.32    0.17 0.01                                                            0.51 0.07 0.58 0.00 0.959                           
 661 GRB120714B   157.312             5.07 0.66                                                                     0.398                           
 662 GRB120714A   20.                 2.51 0.21                                      4.43  2.71 0.73 0.17                                           
 663 GRB120712A   14.808              1.74 0.04                                      0.86  0.07                     4.174  171.67  11.94 52.81 0.05 
 664 GRB120711B   60.096              2.57 0.14                                     17.12 10.81 0.49 0.15                                           
 665 GRB120703A   51.704                         1.05 0.02  3.36 0.08   3.51   0.16  0.84  0.04                            322.17  26.27            
 666 GRB120701A   14.16               2.78 0.14                                      3.79  1.36                                                     
 667 GRB120630A   0.596                                                                                                                             
 668 GRB120624B   179.664             1.73 0.01                                      0.98  0.04                     2.197                           
 669 GRB120612A   90.284              1.13 0.12                                     19.94 11.08                                                     
 670 GRB120521C   27.068                         0.64 0.21  5.31 0.77   6.05   0.72  3.15  1.00                     5.930                           
 671 GRB120521B   146.832             2.27 0.09                                     15.49  7.33                                                     
 672 GRB120521A   0.512                                                                                                                             
 673 GRB120514A   164.344                       -2.78 0.52  2.31 0.05  68.58   2.35             0.92 0.19                                           
 674 GRB120422A   60.352              1.76 0.10                                      6.79  2.41                     0.283                           
 675 GRB120404A   38.724   0.44 0.01                                                                      0.72 0.00 2.876                           
 676 GRB120403B   7.284               1.60 0.09                                      0.97  0.15 0.76 0.08                                           
 677 GRB120403A   1.396                                                                                                                             
 678 GRB120401A   130.272  0.13 0.01                                                            0.50 0.08 0.56 0.00 4.500                           
 679 GRB120328A   29.928   0.34 0.01                                                                      0.67 0.00                                 
 680 GRB120327A   63.532                         0.71 0.04  3.72 0.12   9.49   0.45  2.21  0.17                     2.814                           
 681 GRB120326A   69.48                          0.00 0.00  4.75 0.10  17.08   0.26  3.36  0.13                     1.798   43.24  10.05 52.13 0.03 
 682 GRB120324A   118.424             1.55 0.01                                      0.64  0.02                                                     
 683 GRB120320A   24.976              1.68 0.07                                      7.22  1.85 0.57 0.06                                           
 684 GRB120312A   14.156                         0.00 0.00  6.68 1.63   8.35   1.32  5.67  3.18                                                     
 685 GRB120311B   29.688   0.83 0.01                                                            0.87 0.18 0.92 0.00                                 
 686 GRB120311A   3.48                           1.85 0.05 11.67 1.66   0.94   0.02  0.74  0.03                                                     
 687 GRB120308A   61.256              4.85 0.26                                                                                                     
 688 GRB120305A   0.1                                                                                                                               
 689 GRB120302A   49.6    -0.01 0.02                                                                      0.50 0.01                                 
 690 GRB120229A   0.236                                                                                                                             
 691 GRB120224A   7.       0.53 0.03                                                            0.69 0.36 0.76 0.02 1.100                           
 692 GRB120219A   92.528              2.99 0.15                                     26.74 20.67                                                     
 693 GRB120218A   31.376                                                                                                                            
 694 GRB120215A   7.924                                                                                                                             
 695 GRB120213A   41.028              2.69 0.06                                      4.75  1.13                                                     
 696 GRB120212A   5.                  3.68 1.37                                                                                                     
 697 GRB120211A   64.32                          0.00 0.00  6.47 1.24   8.98   0.57  7.38  0.57                     2.400                           
 698 GRB120121A   26.8                4.05 0.62                                                                                                     
 699 GRB120119A   68.                            0.00 0.00  2.17 0.01 185.64  16.22  1.19  0.14                     1.728                           
 700 GRB120118B   20.304              2.85 0.16                                      4.79  2.27                     2.943   55.64   3.02 52.79 0.10 
 701 GRB120116A   38.044              2.48 0.03                                      1.81  0.17                                                     
 702 GRB120114A   48.      0.41 0.03                                                            0.51 0.14 0.70 0.02                                 
 703 GRB120106A   63.5                1.95 0.03                                      2.55  0.26                                                     
 704 GRB120102A   38.708                         1.62 0.02  6.39 0.35   2.33   0.07  1.30  0.05                                                     
 705 GRB111229A   25.372              1.81 0.05                                      2.39  0.31                     1.380                           
 706 GRB111228A   101.244  1.19 0.00                                                                      0.09 0.00 0.716                           
 707 GRB111225A   105.728                        0.00 0.00  4.60 0.31  32.72   1.58 14.61  1.08 0.73 0.17           0.297                           
 708 GRB111215A   373.82              1.47 0.18                                                 0.58 0.06                                           
 709 GRB111212A   56.304              1.28 0.09                                      9.16  3.22 0.67 0.13                                           
 710 GRB111210A   2.516                                                                                                                             
 711 GRB111209A   810.968             1.55 0.05                                     39.04 11.80 0.70 0.11           0.677                           
 712 GRB111208A   168.     0.39 0.01                                                            0.50 0.25 0.70 0.00                                 
 713 GRB111207A   16.      0.61 0.02                                                                      0.80 0.01                                 
 714 GRB111204A   48.                            0.00 0.00  3.53 0.27  21.14   0.90  9.88  0.76                                                     
 715 GRB111201A   20.8                                                                          0.65 0.26                                           
 716 GRB111129A   8.476               5.04 0.34                                      3.92  3.21                     1.080                           
 717 GRB111126A   0.672                                                                                                                             
 718 GRB111123A   290.                1.92 0.02                                     10.32  1.23 0.85 0.18           3.152                           
 719 GRB111121A   113.332                                                                                                                           
 720 GRB111117A   0.464                                                                                             2.211  543.62 102.96 54.12 0.09 
 721 GRB111109A   13.                            0.00 0.00 12.80 4.26   4.90   0.21  3.97  1.73 0.71 0.18                                           
 722 GRB111107A   31.072              2.45 0.11                                      4.51  1.63 0.88 0.23           2.893  263.74  76.84 53.00 0.15 
 723 GRB111103B   144.776                        0.00 0.00  2.87 0.02  32.05   0.52  1.98  0.05                                                     
 724 GRB111103A   11.616   1.35 0.02                                                                      0.18 0.01                                 
 725 GRB111029A   7.196    0.57 0.02                                                                      0.78 0.01                                 
 726 GRB111026A   3.58     0.83 0.05                                                                      0.92 0.02                                 
 727 GRB111022B   83.028   0.01 0.01                                                                      0.50 0.00                                 
 728 GRB111022A   22.82               3.42 0.06                                      4.37  0.96                                                     
 729 GRB111020A   0.384                                                                                                                             
 730 GRB111018A   32.708              2.64 0.11                                      9.39  4.20                                                     
 731 GRB111016A   548.996             1.53 0.02                                     10.73  1.18 0.80 0.10                                           
 732 GRB111008A   62.848                        -6.20 1.02  2.36 0.04  40.25   1.74                                 4.990                           
 733 GRB111005A   23.212              2.08 0.12                                      8.46  3.74                     0.013                           
 734 GRB110928A   20.88                                                                                                                             
 735 GRB110921A   32.548                         0.00 0.00  5.15 0.68   9.91   0.65  5.86  0.57                            108.60   8.68            
 736 GRB110915A   79.568              1.77 0.02                                      1.15  0.07                                                     
 737 GRB110827A   8.516    0.55 0.02                                                                      0.78 0.01                                 
 738 GRB110820A   264.616             1.54 0.05                                      9.81  2.09 0.76 0.11                                           
 739 GRB110818A   102.84              1.57 0.06                                      5.78  1.20 0.78 0.13           3.360  314.95  54.65 53.64 0.09 
 740 GRB110808A   40.704                         0.00 0.00  9.29 2.04  13.26   0.95 10.58  1.03                     1.348                           
 741 GRB110801A   385.256             1.48 0.04                                      7.86  1.13                     1.858                           
 742 GRB110731A   40.944              1.69 0.01                                                                     2.830  289.29  61.60 53.25 0.02 
 743 GRB110726A   5.156               8.49 3.00                                                                     1.036                           
 744 GRB110719A   41.228              1.04 0.14                                      7.72  3.62                                                     
 745 GRB110715A   13.                            0.00 0.00  3.52 0.04   7.48   0.19  0.42  0.02                     0.822                           
 746 GRB110709B   810.472             1.61 0.01                                      2.42  0.08                                                     
 747 GRB110709A   44.328                        -1.42 0.24  2.28 0.04  16.10   1.27  0.46  0.39                            492.38  19.78            
 748 GRB110625A   42.5                           0.63 0.02  3.66 0.07   6.51   0.24  1.04  0.05                            164.79   3.68            
 749 GRB110610A   49.444              1.81 0.02                                      0.92  0.06                                                     
 750 GRB110604A                                                                                                                                     
 751 GRB110530A   55.728              3.76 0.29                                                 0.68 0.15                                           
 752 GRB110521A   96.                           -1.36 0.42  3.59 0.28  40.39   3.44 13.43  9.86 0.72 0.14                                           
 753 GRB110520A   20.864              1.77 0.16                                      3.66  1.38 0.77 0.18                                           
 754 GRB110519A   27.184                         0.00 0.00  3.64 0.21  27.24   5.42  3.94  1.16                                                     
 755 GRB110503A   58.7                           0.32 0.01  3.53 0.03   9.81   0.11  1.32  0.03                     1.613                           
 756 GRB110422A   25.784              2.22 0.02                                      0.61  0.04                     1.770                           
 757 GRB110420B   0.084                                                                                                    345.84  51.48            
 758 GRB110420A   13.868              3.63 0.07                                      2.22  0.39                                                     
 759 GRB110414A   153.116             2.00 0.04                                     10.66  2.14 0.76 0.14                                           
 760 GRB110412A   24.                 5.00 0.77                                                                             72.14   8.36            
 761 GRB110411A   79.4                2.32 0.04                                      6.43  1.21                                                     
 762 GRB110407A   155.568                        0.00 0.00  8.57 2.26  37.15   2.16 28.74  5.22 0.65 0.11                                           
 763 GRB110402A   56.208   0.52 0.01                                                                      0.76 0.00        932.89 278.31            
 764 GRB110319A   20.68                          0.00 0.00  3.94 0.21  10.07   0.65  2.41  0.26                                                     
 765 GRB110319B   28.472              2.66 0.09                                      3.78  0.98                                                     
 766 GRB110318B   4.788                                                                                                                             
 767 GRB110318A   15.96               2.40 0.05                                      1.00  0.11                            116.19   4.65            
 768 GRB110315A   87.676              1.90 0.04                                      3.78  0.51                                                     
 769 GRB110312A   35.136                         0.00 0.00 13.03 3.08  19.72   0.77  4.36  0.56 0.60 0.08                                           
 770 GRB110305A   12.      0.28 0.02                                                            0.61 0.09 0.64 0.01                                 
 771 GRB110223B   61.448              1.12 0.04                                      2.29  0.31 0.73 0.09                                           
 772 GRB110223A   7.       0.18 0.02                                                                      0.59 0.01                                 
 773 GRB110213A   48.                 1.74 0.01                                      1.19  0.07                     1.461                           
 774 GRB110212A   3.7      1.09 0.02                                                                      0.05 0.01                                 
 775 GRB110210A   192.888             1.76 0.12                                     50.04 36.88                                                     
 776 GRB110208A   15.984              1.92 0.07                                      2.40  0.44                                                     
 777 GRB110207A   82.58    0.59 0.01                                                                      0.79 0.00       1341.75 484.08            
 778 GRB110205A   249.416             1.65 0.01                                      3.73  0.21                     2.220                           
 779 GRB110201A   14.092   0.98 0.02                                                                      0.99 0.01        498.17  97.14            
 780 GRB110128A   14.152              1.44 0.19                                      6.31  3.41 0.57 0.11           2.339                52.95 0.13 
 781 GRB110119A   213.928             1.69 0.01                                      1.85  0.08                            248.92  24.19            
 782 GRB110112A   0.524                                                                                                                             
 783 GRB110107A   77.      0.77 0.01                                                                      0.88 0.00                                 
 784 GRB110106B   43.424   0.56 0.01                                                                      0.78 0.00 0.618  130.71  14.49 51.35 0.10 
 785 GRB110106A   3.                                                                                                                                
 786 GRB110102A   265.916                       -1.11 0.16  2.45 0.03  67.47   3.60                                                                 
 787 GRB101225A                                                                                                     0.847                           
 788 GRB101224A   0.244                                                                                                                             
 789 GRB101219B   41.856              1.74 0.14                                     10.38  6.37                     0.552                           
 790 GRB101219A   0.828                                                                                             0.718                           
 791 GRB101213A   131.12              2.11 0.02                                      5.48  0.53 0.91 0.16           0.414  342.95  30.26 50.72 0.07 
 792 GRB101204A                                                                                                                                     
 793 GRB101201A   60.8                                                                                                                              
 794 GRB101129A   0.384                                                                                                                             
 795 GRB101117B   5.172    1.37 0.02                                                                      0.19 0.01                                 
 796 GRB101114A   8.       0.62 0.04                                                                      0.81 0.02                                 
 797 GRB101030A   98.672                         0.00 0.00  3.51 0.18  94.04  23.59  9.98  3.74                            103.60  14.10            
 798 GRB101024A   18.692                         0.00 0.00  3.08 0.07   4.63   0.17  0.45  0.03                                                     
 799 GRB101023A   80.824              2.03 0.01                                      0.72  0.02                            136.63  13.72            
 800 GRB101020A   172.336 -0.01 0.01                                                                      0.50 0.00                                 
 801 GRB101017A   72.232   1.31 0.01                                                                      0.16 0.00                                 
 802 GRB101011A   70.892                         0.00 0.00  2.93 0.20  13.17   1.07  3.75  0.45 0.86 0.15                  871.14 291.67            
 803 GRB101008A   103.504                        0.00 0.00  2.85 0.11  23.51   0.93  5.73  0.39 0.82 0.15                                           
 804 GRB100928A   4.16                2.57 0.09                                      0.87  0.10                                                     
 805 GRB100924A   71.948   1.01 0.00                                                                      0.01 0.00                                 
 806 GRB100917A   63.816              2.15 0.20                                     13.55 11.10 0.69 0.11                                           
 807 GRB100915A   199.196             7.11 0.65                                                                                                     
 808 GRB100906A   114.632             1.92 0.01                                      0.69  0.02                     1.727                52.66 0.03 
 809 GRB100905A   3.396                                                                                             7.880                           
 810 GRB100904A   31.248                         0.00 0.00 12.01 2.80  11.89   0.62  8.54  0.93 0.86 0.21                                           
 811 GRB100902A   428.828             1.69 0.02                                      6.85  0.57 0.82 0.13                                           
 812 GRB100901A   436.656                        0.00 0.00  3.93 0.23  34.71   1.46 14.59  1.00 0.71 0.11           1.408                           
 813 GRB100823A   17.736              1.83 0.10                                      2.14  0.42 0.77 0.22                                           
 814 GRB100816A   2.884               2.57 0.07                                      0.32  0.04                     0.805  140.07   6.07 51.69 0.02 
 815 GRB100814A   177.264                       -1.66 0.34  2.68 0.06  81.49   5.65                                 1.440  146.68   6.75 53.08 0.04 
 816 GRB100807A   7.744    1.08 0.02                                                                      0.04 0.01                                 
 817 GRB100805A   16.736   0.27 0.02                                                            0.55 0.14 0.64 0.01                                 
 818 GRB100802A   487.34                         0.95 0.02  4.15 0.29  22.24   1.24 12.64  0.79 0.80 0.11                  135.20  17.49            
 819 GRB100728B   12.08               4.29 0.50                                                 0.80 0.30           2.106                           
 820 GRB100728A   193.384             1.69 0.01                                      0.98  0.03                     1.567                           
 821 GRB100727A   71.9                           1.00 0.06  6.76 0.52  11.00   0.34  6.58  0.40                                                     
 822 GRB100725B   173.696             2.05 0.02                                      2.63  0.19                            117.75  14.54            
 823 GRB100725A   123.24                         0.00 0.00  1.90 0.08  28.63   2.89  3.79  0.54                                                     
 824 GRB100724A   1.388                                                                                             1.288                           
 825 GRB100719A   36.                 0.97 0.07                                      3.70  0.78                                                     
 826 GRB100704A   196.88                         1.00 0.02  5.33 0.14  12.59   0.29  4.88  0.19                            245.63  27.31            
 827 GRB100702A   0.512                                                                                                                             
 828 GRB100628A   0.036                                                                                             0.102                           
 829 GRB100625A   0.332                                                                                             0.452  483.19  63.32 52.25 0.08 
 830 GRB100621A   63.552                         1.67 0.03  4.63 0.12  10.09   0.50  2.79  0.17                     0.542                           
 831 GRB100619A   97.7                1.88 0.02                                      0.88  0.04                            119.24  10.53            
 832 GRB100615A   38.82                          0.00 0.00  3.42 0.08   9.90   0.35  1.23  0.07                     1.398   53.55   7.50 52.13 0.07 
 833 GRB100614A   225.                1.27 0.08                                     24.58  9.63 0.68 0.10                                           
 834 GRB100606A   67.384   0.75 0.01                                                            0.91 0.11 0.88 0.00                                 
 835 GRB100526B   67.                 0.78 0.04                                      4.86  0.78 0.61 0.07                                           
 836 GRB100526A   97.6                1.29 0.05                                      9.87  2.49                                                     
 837 GRB100522A   48.                           -2.64 0.19  1.91 0.02  23.18   0.79  0.39  0.33                            153.57  22.17            
 838 GRB100514A   23.016              3.92 0.64                                                                                                     
 839 GRB100513A   83.496              4.26 0.12                                     28.44 18.54                     4.772                           
 840 GRB100508A   49.26    0.05 0.01                                                                      0.52 0.00 0.520                           
 841 GRB100504A   97.004              2.41 0.03                                      5.09  0.77                             81.43   5.94            
 842 GRB100427A   24.      0.17 0.04                                                            0.42 0.12 0.58 0.02        108.77   9.16            
 843 GRB100425A   38.968                         0.00 0.00  6.32 0.71  10.44   0.53  5.79  0.52                     1.755                           
 844 GRB100424A   104.                3.77 0.39                                                 0.54 0.09           2.465                           
 845 GRB100423A   78.868   1.17 0.01                                                                      0.08 0.00                                 
 846 GRB100420A   62.98    0.06 0.01                                                            0.54 0.11 0.53 0.00                                 
 847 GRB100418A   7.928               1.34 0.24                                      2.84  1.37 0.66 0.27           0.624                           
 848 GRB100413A   192.64              1.89 0.04                                      8.43  1.61                            933.30 233.92            
 849 GRB100413B   16.                                                                           0.64 0.18                                           
 850 GRB100401A   2.                                                                                                       175.24  77.44            
 851 GRB100324A   6.4      0.10 0.04                                                                      0.55 0.02                                 
 852 GRB100322B   1.                                                                                                                                
 853 GRB100316D   521.88                                                                                            0.059                           
 854 GRB100316C   9.268               2.02 0.13                                      3.11  0.80 0.60 0.18                                           
 855 GRB100316B   3.836               2.25 0.14                                      0.68  0.12                     1.180                           
 856 GRB100316A   6.752                                                                                             3.155                           
 857 GRB100305A   75.616              0.86 0.04                                      4.48  0.77                                                     
 858 GRB100302A   17.948   0.08 0.02                                                            0.45 0.26 0.54 0.01 4.813                           
 859 GRB100224A   0.484                                                                                                                             
 860 GRB100219A   27.572                                                                                            4.667                           
 861 GRB100216A   0.208                                                                                                    386.02  72.63            
 862 GRB100213B   91.856              2.82 0.08                                     12.81  4.80 0.75 0.17           0.604                           
 863 GRB100213A   2.216                                                                                                                             
 864 GRB100212A   163.764             0.95 0.01                                      1.09  0.06                            100.11  17.52            
 865 GRB100206A   0.116                                                                                                    531.82  71.71            
 866 GRB100205A   25.844              2.01 0.08                                      7.59  2.18                                                     
 867 GRB100203A   11.2                           0.00 0.00  8.84 2.56   5.53   0.17  4.21  1.53                                                     
 868 GRB100119A   23.068              1.81 0.05                                      1.66  0.24                                                     
 869 GRB100117A   0.292                                                                                             0.915  325.43  51.09 52.74 0.11 
 870 GRB100115A   4.                  3.87 0.29                                      1.14  0.34                                                     
 871 GRB100111A   14.                            0.00 0.00  4.06 0.16   5.14   0.13  1.64  0.09                            200.99  57.43            
 872 GRB091221    62.9                2.13 0.04                                      2.58  0.29                            161.76  14.96            
 873 GRB091208B   14.8                           0.00 0.00  2.46 0.05   6.23   0.30  0.45  0.03                     1.063                52.23 0.02 
 874 GRB091208A   80.                            0.00 0.00  2.28 0.05  22.12   0.86  2.33  0.15                                                     
 875 GRB091130B   101.76                         0.79 0.09  5.89 0.63  19.68   1.37 11.17  1.51 0.85 0.15                                           
 876 GRB091127    6.956    1.75 0.02                                                                      0.38 0.01 0.490   32.73   4.43 51.85 0.01 
 877 GRB091117    0.64                                                                                                                              
 878 GRB091112    17.52               4.75 0.28                                      7.34  7.24                            716.96 120.65            
 879 GRB091109B   0.272                                                                                                                             
 880 GRB091109A   48.032              5.82 0.75                                                                     3.076                           
 881 GRB091104    107.136  0.02 0.01                                                            0.50 0.07 0.51 0.00                                 
 882 GRB091102    6.648               2.55 0.08                                      0.98  0.13                            776.12 259.98            
 883 GRB091029    39.18               2.89 0.05                                      3.98  0.75                     2.752                           
 884 GRB091026    174.                           0.60 0.04  3.51 0.13  18.79   0.99  5.26  0.46                                                     
 885 GRB091024    112.28                         0.00 0.00  3.43 0.19  32.71   2.59  7.63  0.88 0.89 0.15           1.092 1767.42 630.46 52.17 0.12 
 886 GRB091020    38.92                          0.00 0.00  3.28 0.07  23.47   1.16  2.69  0.20                     1.710  243.84  27.47 52.57 0.05 
 887 GRB091018    4.368               3.73 0.08                                      0.78  0.09                     0.971                           
 888 GRB090929B   357.36              1.17 0.01                                      0.73  0.02                                                     
 889 GRB090929A   43.248   1.12 0.00                                                                      0.06 0.00                                 
 890 GRB090927    2.16                                                                                              1.370                52.91 0.18 
 891 GRB090926B   99.284                         0.00 0.00  3.15 0.11  71.03   5.61  6.95  0.81                     1.240                           
 892 GRB090916    62.448                                                                                                                            
 893 GRB090915    9.6                                                                                                      301.68  53.73            
 894 GRB090912    135.516             3.21 0.08                                     15.20  6.26 0.82 0.17                  100.85   6.58            
 895 GRB090904B   64.                            0.00 0.00  2.31 0.13  54.91  19.25             0.84 0.14                  111.39   7.31            
 896 GRB090904A   129.532                        0.00 0.00  3.09 0.06  43.21   1.07  5.65  0.27                                                     
 897 GRB090831C   77.952                         0.00 0.00  2.82 0.35  13.79   1.32  6.58  0.90 0.68 0.15                                           
 898 GRB090827                                                                                                                                      
 899 GRB090823    25.6     0.22 0.01                                                            0.60 0.14 0.61 0.00                                 
 900 GRB090815C   0.576                                                                                                                             
 901 GRB090814A   78.064   0.19 0.01                                                            0.60 0.12 0.59 0.00 0.696                           
 902 GRB090813    7.144    1.47 0.02                                                                      0.23 0.01                                 
 903 GRB090812    74.496                         0.00 0.00  2.45 0.04  31.22   1.78  1.86  0.15                     2.452                           
 904 GRB090809A   8.868               2.81 0.09                                      2.58  0.49                     2.737                           
 905 GRB090807A   146.352             1.58 0.06                                     12.56  3.90 0.66 0.10                                           
 906 GRB090728    64.                            0.00 0.00  5.12 0.39  29.81   1.22 14.46  1.01                                                     
 907 GRB090727    301.88              1.61 0.05                                     16.56  4.60 0.71 0.10                                           
 908 GRB090726    56.676              1.48 0.06                                      4.35  0.91                     2.710                           
 909 GRB090720A                                                                                                            106.82   6.32            
 910 GRB090715B   266.4                          0.00 0.00  3.68 0.05  32.58   0.62  4.85  0.18                     3.000                           
 911 GRB090715A   64.                                                                                                                               
 912 GRB090712    202.9                          0.00 0.00  2.96 0.10 203.60  15.77  1.21  0.14 0.77 0.14                 1228.63 327.05            
 913 GRB090709B   26.944                         1.63 0.13 12.50 3.82   4.45   0.33  4.07  0.56 0.87 0.25                  154.56  15.80            
 914 GRB090709A   88.744              1.88 0.01                                      0.70  0.02                     1.800                           
 915 GRB090708    8.708               5.72 2.13                                                                             64.54  32.07            
 916 GRB090628    24.944                         0.00 0.00  3.25 0.25   8.20   0.56  2.64  0.29                                                     
 917 GRB090621B   0.14                                                                                                     519.28  97.86            
 918 GRB090621A   219.236                        0.00 0.00  2.12 0.03  59.55   2.36  2.61  0.16                                                     
 919 GRB090618    113.34              2.52 0.01                                      0.74  0.02 0.48 0.13           0.540  149.04   3.29 52.28 0.01 
 920 GRB090607    2.292                                                                                                                             
 921 GRB090531B   54.996                                                                                                  1682.38 317.63            
 922 GRB090531A   42.8                5.21 0.10                                     15.51  7.22                                                     
 923 GRB090530    40.456                         0.66 0.08  2.48 0.16   4.26   0.79  1.01  0.23                     1.266                           
 924 GRB090529A   70.444              2.29 0.38                                                                     2.625                           
 925 GRB090520    14.4                          -2.68 1.95  4.51 2.49   4.60   0.96                                                                 
 926 GRB090519    58.036   0.30 0.01                                                            0.66 0.08 0.65 0.00 3.850                           
 927 GRB090518    85.824                         0.00 0.00  2.25 0.05  14.33   0.40  1.81  0.10                                                     
 928 GRB090516A   181.008             1.34 0.03                                      6.32  0.88                     4.109  159.36  15.51 53.81 0.09 
 929 GRB090515    0.036                                                                                                                             
 930 GRB090510    5.664    0.81 0.01                                                                      0.90 0.00 0.903 4727.06 348.98 53.48 0.05 
 931 GRB090509    336.376             1.37 0.02                                      9.55  1.24                            237.90  39.02            
 932 GRB090429B   5.58     1.32 0.03                                                                      0.16 0.02 9.380                           
 933 GRB090429A   184.                           0.00 0.00  4.93 0.33  55.49   1.65 24.45  1.59                                                     
 934 GRB090426    1.236                                                                                             2.609                           
 935 GRB090424    49.46    1.73 0.00                                                                      0.36 0.00 0.544  160.00   3.98 52.16 0.01 
 936 GRB090423    10.304                         0.00 0.00  5.45 0.57   3.21   0.19  1.47  0.15                     8.260                           
 937 GRB090422    8.476                          0.00 0.00  3.64 0.36   2.87   0.27  0.88  0.14                                                     
 938 GRB090419    454.244                        0.00 0.00  1.54 0.11 216.07  59.13 26.39  8.93 0.65 0.06                                           
 939 GRB090418A   56.304              1.57 0.03                                      1.56  0.14 0.89 0.12           1.608                           
 940 GRB090418B   38.                 2.08 0.02                                      0.83  0.05                                                     
 941 GRB090417B   266.94                         0.00 0.00  9.61 2.53 122.92   9.87             0.54 0.03           0.345                           
 942 GRB090417A   0.068                                                                                                                             
 943 GRB090410    165.148             2.14 0.02                                      3.03  0.23                                                     
 944 GRB090407    315.472                        0.00 0.00  1.67 0.08 104.91  16.22 11.27  2.26 0.72 0.09           1.448                           
 945 GRB090404    82.02                          0.00 0.00  2.73 0.05  38.09   1.94  3.24  0.25                     2.870                           
 946 GRB090401B   186.504                        0.00 0.00  1.94 0.00  16.49   0.10                                                                 
 947 GRB090401A   117.004             1.67 0.01                                      0.67  0.02                                                     
 948 GRB090313    83.04    0.25 0.01                                                                      0.62 0.00 3.374                           
 949 GRB090309A   3.                                                                                                                                
 950 GRB090308A   25.096   0.30 0.01                                                                      0.65 0.00                                 
 951 GRB090307A   22.                 1.41 0.20                                      7.80  5.34                                                     
 952 GRB090306B   21.                 2.18 0.09                                      1.70  0.31                                                     
 953 GRB090305A   0.54                                                                                                                              
 954 GRB090301A   41.372                         0.66 0.06  2.73 0.06   6.98   0.64  0.50  0.06 0.26 0.13                                           
 955 GRB090205    8.812                                                                                             4.650                           
 956 GRB090201    74.264              2.27 0.02                                      1.43  0.09                     2.100                           
 957 GRB090129    17.624                         0.00 0.00  2.76 0.11  12.63   1.55  1.32  0.23 0.17 0.24                  233.47  39.42            
 958 GRB090123    137.344             1.51 0.03                                      4.83  0.60                                                     
 959 GRB090118    13.524   0.19 0.02                                                                      0.59 0.01                                 
 960 GRB090113    9.096    1.31 0.01                                                                      0.16 0.00 1.749  183.06  37.33 52.02 0.05 
 961 GRB090111    25.26    0.63 0.02                                                                      0.82 0.01                                 
 962 GRB090107A   12.084              2.10 0.12                                      1.76  0.36                                                     
 963 GRB090102    28.32    0.67 0.02                                                                      0.84 0.01 1.547  425.01  15.69 52.71 0.02 
 964 GRB081230    60.692              1.54 0.06                                      4.90  1.00 0.78 0.14           2.030                           
 965 GRB081228    3.                                                                                                3.440                           
 966 GRB081226A   0.436                                                                                                    583.49 188.19            
 967 GRB081222    33.                            0.00 0.00  2.81 0.03  26.68   1.13  0.96  0.06                     2.770  147.21   8.43 53.05 0.02 
 968 GRB081221    33.908              2.71 0.01                                      0.96  0.04                     2.260   88.40   1.11 53.00 0.01 
 969 GRB081211A   3.424   -0.11 0.03                                                                      0.44 0.02                                 
 970 GRB081211B   64.                 7.69 2.37                                                                     0.216                           
 971 GRB081210    145.908                        0.92 0.03  3.29 0.20   4.79   0.40  2.24  0.19                                                     
 972 GRB081203A   223.                1.91 0.01                                      3.78  0.15                     2.050                           
 973 GRB081203B   161.6               1.24 0.01                                      0.56  0.02                                                     
 974 GRB081128    102.316             2.07 0.04                                      6.57  1.21 0.87 0.18                                           
 975 GRB081127    17.3     0.29 0.02                                                                      0.64 0.01                                 
 976 GRB081126    57.648                        -6.85 0.67  2.94 0.07  33.47   1.11  2.12  2.07                            330.26  22.20            
 977 GRB081121    17.52    0.44 0.01                                                                      0.72 0.00 2.512  160.94  14.45 53.47 0.13 
 978 GRB081118    53.404                         0.00 0.00 12.28 4.02  32.64   1.13                                 2.580                           
 979 GRB081109A   221.488                        0.84 0.06  6.24 0.25  52.60   1.42 20.91  1.56                     0.979                51.92 0.12 
 980 GRB081105A   9.6                                                                                                                               
 981 GRB081104    64.                 3.23 0.07                                     15.18  5.31                                                     
 982 GRB081102    50.32                          0.00 0.00  6.78 0.81  18.09   0.86 10.05  0.87 0.80 0.15                                           
 983 GRB081101    0.18                                                                                                     221.39  36.47            
 984 GRB081029    275.104             0.81 0.04                                     13.41  2.51                     3.848                           
 985 GRB081028A   284.424                        0.00 0.00  3.63 0.19 120.44   9.12 29.37  3.28 0.74 0.14           3.038                           
 986 GRB081025    22.76               1.89 0.03                                      0.73  0.07                            309.89  30.92            
 987 GRB081024A   1.824                                                                                                                             
 988 GRB081022    157.58              2.75 0.15                                     33.08 27.54                                                     
 989 GRB081017                                                                                                                                   
 990 GRB081016B   2.616                                                                                                                             
 991 GRB081012    28.972              2.05 0.07                                      4.26  0.92 0.77 0.18                  322.20  42.33            
 992 GRB081011    17.088   0.24 0.02                                                            0.62 0.31 0.62 0.01                                 
 993 GRB081008    187.824  0.87 0.00                                                                      0.94 0.00 1.968  229.71  33.03 51.98 0.09 
 994 GRB081007    9.728               2.51 0.07                                      1.61  0.22                     0.530                           
 995 GRB080928    233.66              1.53 0.01                                      2.61  0.11                     1.692                           
 996 GRB080919    0.6                                                                                                                               
 997 GRB080916B   33.544              2.47 0.29                                                                                                     
 998 GRB080916A   61.348                         0.00 0.00  4.58 0.15  14.51   0.41  3.92  0.21                     0.689                51.28 0.04 
 999 GRB080915B   4.052                          0.00 0.00  6.78 0.56   2.40   0.09  0.98  0.08                                                     
1000 GRB080915A   26.288              5.53 0.90                                                                                                     
1001 GRB080913    7.456    0.73 0.01                                                            0.80 0.21 0.86 0.00 6.733                           
1002 GRB080906    148.212                        0.00 0.00  2.96 0.07 147.51   7.05 14.52  1.10                     2.130                           
1003 GRB080905B   120.936             1.69 0.02                                      3.36  0.32 0.87 0.17           2.374  199.14  31.41 52.89 0.13 
1004 GRB080905A   1.016                                                                                             0.122                50.61 0.09 
1005 GRB080903    66.34               3.04 0.15                                     11.45  7.09                                                     
1006 GRB080822B                                                                                                                                  
1007 GRB080810    107.668             1.54 0.02                                      1.53  0.10                     3.360                           
1008 GRB080805    106.624                        0.00 0.00  2.76 0.11  62.97   7.36  7.49  1.22 0.93 0.18           1.504                           
1009 GRB080804    37.872                         0.00 0.00  2.45 0.06  62.84   4.74  3.71  0.40                     2.204                52.30 0.05 
1010 GRB080802    179.504             1.33 0.04                                     10.69  2.19 0.69 0.11                                           
1011 GRB080727C   77.364              2.02 0.03                                      2.49  0.22                            196.41  16.00            
1012 GRB080727B   8.664    2.01 0.02                                                                      0.50 0.01                                 
1013 GRB080727A   4.912                                                                                                                             
1014 GRB080725    92.736                         0.00 0.00  3.25 0.06  69.08   2.22  7.86  0.42                            372.68  41.04            
1015 GRB080723A   17.336              1.92 0.07                                      1.46  0.25 0.85 0.17                                           
1016 GRB080721    129.696                        0.00 0.00  1.78 0.01  50.13   0.80  0.56  0.01                     2.591                           
1017 GRB080714    25.812                         0.00 0.00  4.39 0.20  10.40   0.47  2.72  0.21                            214.89  32.67            
1018 GRB080710    142.988                       -3.14 0.43  1.72 0.08  66.98   3.08             0.68 0.07           0.845                           
1019 GRB080707    30.164              2.19 0.07                                      2.81  0.63                     1.232                           
1020 GRB080703    3.516    0.68 0.04                                                                      0.84 0.02                                 
1021 GRB080702A   0.512                                                                                                                             
1022 GRB080702B   15.412                                                                                                                            
1023 GRB080701    17.816                         0.00 0.00  6.73 0.67   9.03   0.35  4.39  0.37                                                     
1024 GRB080623    15.096   0.75 0.02                                                                      0.88 0.01                                 
1025 GRB080613B   79.448   1.00 0.01                                                                      0.00 0.00                                 
1026 GRB080607    78.972                         0.00 0.00  2.11 0.01  37.50   1.00  0.43  0.02                     3.037                           
1027 GRB080605    18.056   1.83 0.01                                                                      0.42 0.00 1.640                           
1028 GRB080604    77.608              1.11 0.02                                      7.05  0.70                     1.417                           
1029 GRB080603B   59.124              1.62 0.01                                      0.41  0.02                     2.689                           
1030 GRB080602    74.288              1.65 0.03                                      2.13  0.23                     1.820                           
1031 GRB080524    6.4                 1.34 0.16                                      1.30  0.31 0.58 0.28                                           
1032 GRB080523    48.                 2.02 0.07                                      4.62  1.20                                                     
1033 GRB080520    3.324    0.22 0.06                                                                      0.61 0.03 1.546                           
1034 GRB080517    64.508              1.57 0.09                                      8.22  2.78 0.70 0.13           0.089                           
1035 GRB080516    5.764               2.16 0.12                                      0.62  0.09                     3.200                           
1036 GRB080515    20.864              3.79 0.22                                      6.94  5.45                     2.470                           
1037 GRB080506    152.2               3.22 0.14                                     38.12 30.94                                                     
1038 GRB080503    176.                                                                                                                              
1039 GRB080430    13.872              3.12 0.12                                      1.85  0.45                     0.767                           
1040 GRB080426    1.732                                                                                                                             
1041 GRB080413B   8.                             0.00 0.00  4.67 0.17   4.10   0.15  0.91  0.06                     1.101                           
1042 GRB080413A   46.36                          0.00 0.00  3.71 0.11   8.10   0.31  1.30  0.09                     2.433                           
1043 GRB080411    56.328                         0.00 0.00  2.81 0.04  15.51   0.66  0.37  0.03                     1.030                           
1044 GRB080409    22.656                         0.00 0.00  4.62 0.19   3.71   0.09  1.30  0.07                                                     
1045 GRB080405    64.      0.72 0.02                                                                      0.86 0.01                                 
1046 GRB080330    60.364              1.29 0.05                                      2.04  0.24                     1.512                           
1047 GRB080328    91.108   1.28 0.01                                                                      0.14 0.00                                 
1048 GRB080325    166.74              4.26 0.95                                                                     1.780                           
1049 GRB080320    13.816              1.41 0.10                                      2.46  0.53                                                     
1050 GRB080319D   26.94    0.04 0.01                                                            0.48 0.11 0.52 0.00                                 
1051 GRB080319C   29.552              1.99 0.02                                      0.84  0.05                     1.949                           
1052 GRB080319B   124.86   1.65 0.00                                                                      0.32 0.00 0.938                           
1053 GRB080319A   43.616              2.45 0.20                                      7.33  5.13 0.70 0.19                                           
1054 GRB080315                                                                                                                                   
1055 GRB080310    363.212                        0.83 0.03  5.60 0.44  17.57   0.93 10.47  0.72                     2.427                           
1056 GRB080307    124.                1.71 0.08                                     15.99  6.12 0.69 0.12                                           
1057 GRB080303    67.588                         0.00 0.00  1.73 0.07  23.10   2.27  2.14  0.29 0.86 0.25                                           
1058 GRB080229A   64.                 1.72 0.01                                      0.37  0.01                                                     
1059 GRB080218B   6.528   -0.08 0.04                                                                      0.46 0.02                                 
1060 GRB080218A   22.8                1.21 0.06                                      2.21  0.37                                                     
1061 GRB080212    126.312             2.25 0.05                                     10.70  2.61 0.74 0.13                                           
1062 GRB080210    42.264              2.04 0.04                                      2.76  0.32                     2.642                           
1063 GRB080207    292.46              1.55 0.03                                      6.10  0.70                     2.086                           
1064 GRB080205    106.296             1.64 0.03                                      3.18  0.34                                                     
1065 GRB080130    60.8     0.34 0.01                                                            0.70 0.10 0.67 0.00                                 
1066 GRB080129    50.18    0.05 0.01                                                            0.54 0.08 0.52 0.00 4.349                           
1067 GRB080123    114.912  0.15 0.01                                                            0.64 0.12 0.57 0.00                                 
1068 GRB080121    0.32                                                                                                                              
1069 GRB071227    142.48                                                                                            0.381                           
1070 GRB071129    408.08                         0.00 0.00  3.72 0.21  71.40   3.54 23.43  1.95 0.75 0.15                                           
1071 GRB071122    71.432   0.13 0.01                                                                      0.56 0.00 1.140                           
1072 GRB071118    105.6               1.99 0.12                                     37.21 24.64 0.49 0.04                                           
1073 GRB071117    6.076               2.63 0.03                                      0.47  0.03                     1.331                           
1074 GRB071112B   0.304                                                                                                                             
1075 GRB071112C                                                                                                     0.823                           
1076 GRB071101    4.824    0.88 0.02                                                                      0.94 0.01                                 
1077 GRB071031    180.644                        0.00 0.00  2.99 0.21 110.88  15.42 20.73  4.17 0.70 0.11           2.692                           
1078 GRB071028A   26.856   0.07 0.01                                                            0.56 0.15 0.54 0.00                                 
1079 GRB071028B                                                                                                     0.940                           
1080 GRB071025    241.296             2.07 0.02                                      6.79  0.69                     5.200                           
1081 GRB071021    228.72                         1.03 0.07  3.64 0.54  21.93   2.95 14.82  3.39 0.74 0.11           2.452                           
1082 GRB071020    4.3      1.87 0.01                                                            0.38 0.31 0.44 0.00 2.146                           
1083 GRB071018    273.568                        0.00 0.00  7.28 3.65  45.39   3.02 47.15 11.43 0.53 0.03                                           
1084 GRB071013    75.584              1.73 0.15                                     13.82  9.34 0.67 0.13                                           
1085 GRB071011    65.88                          0.00 0.00  2.20 0.12  39.21   7.57  4.17  1.05 0.82 0.15                                           
1086 GRB071010B   36.124                         0.00 0.00  4.15 0.07  18.65   0.41  2.16  0.09                     0.947                           
1087 GRB071010A   6.324               6.56 2.10                                                                     0.985                           
1088 GRB071010C                                                                                                                                     
1089 GRB071008    17.984              4.43 0.16                                      8.06  4.66                                                     
1090 GRB071006                                                                                                                                      
1091 GRB071003    148.388             1.64 0.01                                      0.89  0.03                     1.604                           
1092 GRB071001    57.428              2.03 0.03                                      3.40  0.47                                                     
1093 GRB070923    0.04                                                                                                                              
1094 GRB070920B   22.256              4.25 0.15                                      7.23  4.00                                                     
1095 GRB070920A   55.76               5.20 0.43                                                                                                     
1096 GRB070917    8.72                           0.00 0.00  2.92 0.07   6.73   0.38  0.43  0.04                                                     
1097 GRB070913    2.684                                                                                                                             
1098 GRB070911    161.724             1.54 0.01                                      1.10  0.04                                                     
1099 GRB070810B   0.072                                                                                                                             
1100 GRB070810A   9.04                3.17 0.22                                      2.13  0.87                     2.170                           
1101 GRB070809    1.28                                                                                              0.219                           
1102 GRB070808    58.432                         1.01 0.04  6.76 0.77   5.35   0.22  3.67  0.23 0.95 0.23                                           
1103 GRB070805    26.432              1.44 0.11                                      5.44  1.98 0.65 0.12                                           
1104 GRB070802    15.8     0.21 0.02                                                            0.56 0.15 0.60 0.01 2.454                           
1105 GRB070731    2.856                                                                                                                             
1106 GRB070729    0.988                                                                                                                             
1107 GRB070724A   0.432                                                                                             0.457                           
1108 GRB070721B   336.864                        0.00 0.00  2.47 0.06  77.46   4.25  6.92  0.57 0.94 0.18           3.630                           
1109 GRB070721A   3.348                                                                                                                             
1110 GRB070714B   65.636                                                                                            0.922                           
1111 GRB070714A   3.                                                                                                1.580                           
1112 GRB070704    384.936                        1.40 0.01 10.50 1.51   9.79   0.28  8.16  0.31 0.93 0.16                                           
1113 GRB070628    39.08                          0.00 0.00  5.11 0.15  19.76   0.56  4.92  0.25                                                     
1114 GRB070621    33.264                         0.00 0.00  1.83 0.08  13.25   2.11  1.09  0.23                                                     
1115 GRB070616    406.876             1.61 0.01                                      3.01  0.15                                                     
1116 GRB070612B   18.                 2.42 0.05                                      2.37  0.36                                                     
1117 GRB070612A   365.28                         0.00 0.00  3.55 0.12 125.56   5.57 24.84  1.83 0.79 0.17           0.617                           
1118 GRB070611    13.184   0.24 0.02                                                                      0.62 0.01 2.039                           
1119 GRB070531    44.62               1.74 0.10                                      6.73  2.25                                                     
1120 GRB070529    108.9    0.50 0.01                                                                      0.75 0.00 2.500                           
1121 GRB070521    38.628   1.53 0.01                                                                      0.26 0.00 2.086                           
1122 GRB070520B   96.                            0.00 0.00  5.57 1.04  28.33   1.65 16.71  2.20                                                     
1123 GRB070520A   48.                 1.37 0.06                                      6.19  1.43                                                     
1124 GRB070518    5.504              12.37 7.24                                                                     1.160                           
1125 GRB070517    7.824               2.29 0.27                                      2.60  1.19                                                     
1126 GRB070509    7.828               5.43 1.14                                                 0.68 0.56                                           
1127 GRB070508    20.9     1.93 0.00                                                                      0.46 0.00 0.820                           
1128 GRB070506    5.992    0.94 0.02                                                                      0.97 0.01 2.309                           
1129 GRB070429B   0.488                                                                                             0.902                           
1130 GRB070429A   168.                           0.00 0.00  3.37 0.32  58.30   5.01 21.72  2.84                                                     
1131 GRB070427    11.08               1.29 0.05                                      0.33  0.05                                                     
1132 GRB070420    77.024              2.30 0.03                                      3.53  0.34                     3.010                           
1133 GRB070419B   238.008             2.23 0.03                                      8.52  1.25                     1.959                           
1134 GRB070419A   160.                2.65 0.27                                                                     0.970                           
1135 GRB070412    33.876              1.80 0.10                                      3.82  1.18 0.75 0.14                                           
1136 GRB070411    115.692                        0.00 0.00  2.52 0.11 143.07  75.68             0.82 0.14           2.954                           
1137 GRB070406    0.816                                                                                                                             
1138 GRB070330    6.64                1.50 0.13                                      0.72  0.15                                                     
1139 GRB070328    72.116              2.18 0.02                                      1.55  0.09                     2.060                           
1140 GRB070326    18.                 1.97 0.18                                      4.20  2.00 0.71 0.17                                           
1141 GRB070318    130.368                        1.21 0.04  4.71 0.29  12.02   0.64  5.78  0.41                     0.840                           
1142 GRB070306    209.244                        0.00 0.00  3.16 0.06  41.89   1.05  5.58  0.25                     1.496                           
1143 GRB070227                                                                                                                                      
1144 GRB070224    48.                 1.41 0.31                                                                     1.990                           
1145 GRB070223    128.                           0.00 0.00  3.95 0.37  24.35   2.34 10.18  1.33 0.78 0.13                                           
1146 GRB070220    125.396             1.76 0.01                                      1.03  0.04                                                     
1147 GRB070219    18.                 1.15 0.07                                      1.21  0.16 0.75 0.29                                           
1148 GRB070209    0.068                                                                                                                             
1149 GRB070208    64.                 1.87 0.09                                      6.79  2.33 0.69 0.13           1.165                           
1150 GRB070129    459.748             1.73 0.04                                     19.81  4.29                     2.338                           
1151 GRB070126                                                                                                                                   
1152 GRB070125                                                                                                      1.548                           
1153 GRB070110    88.428              1.45 0.04                                      6.31  1.13 0.75 0.16           2.352                           
1154 GRB070107    370.3                          0.00 0.00  2.66 0.04 115.62   2.54  8.97  0.39                                                     
1155 GRB070103    18.408   0.93 0.02                                                                      0.96 0.01 2.621                           
1156 GRB061222B   37.248                         0.00 0.00  4.35 0.55  17.02   1.42  8.40  1.13                     3.355                           
1157 GRB061222A   100.                           0.00 0.00  1.77 0.01  63.48   3.44  0.42  0.03                     2.088                           
1158 GRB061218                                                                                                                                   
1159 GRB061217    0.224                                                                                             0.827                           
1160 GRB061210    85.232                                                                                            0.409                           
1161 GRB061202    94.188                         0.00 0.00  2.39 0.02  97.95   3.80  2.95  0.17                                                     
1162 GRB061201    0.776                                                                                             0.100                           
1163 GRB061126    52.624                         0.00 0.00  2.96 0.04  11.81   0.34  1.05  0.05                     1.159                           
1164 GRB061121    81.216                         0.00 0.00  2.09 0.01  69.54   2.00  0.25  0.01                     1.314                           
1165 GRB061110B   135.248             1.24 0.03                                      3.91  0.42 0.75 0.10           3.434                           
1166 GRB061110A   44.508              3.06 0.46                                                 0.63 0.08           0.758                           
1167 GRB061102    45.544              3.53 0.55                                                                                                     
1168 GRB061028    105.812                        0.00 0.00  3.65 0.49  19.27   1.51 11.52  1.27                                                     
1169 GRB061027                                                                                                                                   
1170 GRB061021    47.82                          1.00 0.03  3.96 0.12   4.73   0.23  1.24  0.08 0.24 0.28           0.346                           
1171 GRB061019    180.384                        0.00 0.00  4.95 0.75  26.63   2.35 14.27  2.03                                                     
1172 GRB061007    75.736              1.83 0.01                                      0.35  0.01                     1.262                           
1173 GRB061006    129.792                                                                                           0.438                           
1174 GRB061004    6.26                2.85 0.05                                      0.74  0.07                                                     
1175 GRB061002    17.628              1.38 0.08                                      3.96  0.94                                                     
1176 GRB060929    552.96                         0.00 0.00  2.07 0.17  87.94  14.60 25.67  5.77                                                     
1177 GRB060927    22.416              1.77 0.03                                      0.34  0.03                     5.464                           
1178 GRB060926    8.824               2.18 0.20                                      1.92  0.73                     3.209                           
1179 GRB060923C   73.728   0.14 0.00                                                                      0.57 0.00                                 
1180 GRB060923B   8.948               4.99 0.70                                                                     1.510                           
1181 GRB060923A   58.492              1.71 0.06                                      4.68  1.06 0.72 0.11           2.470                           
1182 GRB060919    9.                  2.89 0.15                                      1.68  0.44                                                     
1183 GRB060912A   5.028                          0.00 0.00  4.71 0.36   2.35   0.14  0.72  0.08                     0.937                           
1184 GRB060908    19.296                         0.00 0.00  2.92 0.11  14.82   1.05  1.51  0.17                     1.884                           
1185 GRB060906    44.588   0.66 0.01                                                            0.78 0.13 0.83 0.00 3.686                           
1186 GRB060904B   189.98                         0.77 0.02  4.89 0.19   8.53   0.21  3.92  0.16                     0.703                           
1187 GRB060904A   80.06               1.88 0.01                                      0.81  0.03                     2.550                           
1188 GRB060825    7.976                          0.00 0.00  3.95 0.19   4.16   0.21  1.11  0.10                                                     
1189 GRB060814    145.072                       -4.27 0.42  2.55 0.03  79.79   2.38                                 1.923                           
1190 GRB060813    15.968              2.56 0.03                                      0.83  0.06                                                     
1191 GRB060807    54.048              1.70 0.06                                      5.54  1.30 0.72 0.18                                           
1192 GRB060805A   4.928    0.06 0.03                                                                      0.53 0.02 2.363                           
1193 GRB060804    18.188              2.39 0.18                                      5.28  2.84 0.62 0.16                                           
1194 GRB060801    0.504                                                                                             1.130                           
1195 GRB060729    113.044             2.66 0.07                                     10.79  3.59                     0.543                           
1196 GRB060728                                                                                                                                   
1197 GRB060719    66.92                          1.90 0.03  8.87 1.86   2.80   0.11  1.00  0.09                     1.532                           
1198 GRB060717    3.                                                                                                                                
1199 GRB060714    116.064                        1.08 0.05  7.48 1.01  10.08   0.47  7.00  0.49                     2.711                           
1200 GRB060712    30.912   0.39 0.01                                                                      0.70 0.00                                 
1201 GRB060708    10.028                         0.00 0.00  3.69 0.22   4.01   0.25  1.22  0.13                     1.920                           
1202 GRB060707    66.644              2.87 0.04                                     11.05  1.70                     3.424                           
1203 GRB060614    109.104  1.18 0.01                                                                      0.09 0.00 0.125                           
1204 GRB060607B   31.584              1.73 0.08                                      3.19  0.73 0.80 0.17                                           
1205 GRB060607A   103.032                        0.92 0.10  5.04 0.32  17.06   1.22  6.69  0.98                     3.075                           
1206 GRB060605    79.84                          0.00 0.00  3.92 0.23  35.42   1.89 11.82  1.04                     3.773                           
1207 GRB060604    96.      0.49 0.01                                                            0.65 0.06 0.74 0.00 2.136                           
1208 GRB060602A   74.836              0.52 0.16                                     28.01 20.40                     0.787                           
1209 GRB060526    298.04              1.28 0.02                                      2.78  0.19 0.83 0.13           3.221                           
1210 GRB060522    69.124              1.16 0.08                                     12.58  4.65                     5.110                           
1211 GRB060516    128.                           0.00 0.00  6.64 3.14  27.10   2.37 26.84  4.97 0.55 0.08                                           
1212 GRB060515    52.372   0.18 0.01                                                                      0.59 0.00                                 
1213 GRB060512    8.4      0.26 0.04                                                                      0.63 0.02 2.100                           
1214 GRB060510B   262.936             1.93 0.04                                     14.28  3.59 0.75 0.12           4.941                           
1215 GRB060510A   20.148                                                                                                                            
1216 GRB060507    183.308                        0.00 0.00  3.22 0.23  57.47   4.13 14.75  1.83 0.77 0.14                                           
1217 GRB060505    4.                  4.32 0.34                                      3.01  1.92                     0.089                           
1218 GRB060502B   0.144                                                                                             0.287                           
1219 GRB060502A   28.448              3.06 0.14                                      5.63  2.51                     1.503                           
1220 GRB060501    25.628                         0.00 0.00  3.41 0.16  20.52   1.42  4.23  0.45                                                     
1221 GRB060428B   96.                 1.86 0.09                                     19.63  8.52                     0.348                           
1222 GRB060428A   39.48                          0.00 0.00  2.84 0.07  18.67   0.66  2.24  0.14                                                     
1223 GRB060427    62.      0.03 0.01                                                                      0.52 0.00                                 
1224 GRB060424    37.68                         -5.45 0.76  1.92 0.06  25.31   0.68                                                                 
1225 GRB060421    11.996   1.55 0.01                                                                      0.28 0.00                                 
1226 GRB060418    109.08              1.71 0.01                                      0.90  0.03                     1.490                           
1227 GRB060413    141.124             2.83 0.05                                     12.63  3.48                                                     
1228 GRB060403    30.588                         0.00 0.00 12.88 3.26  12.01   0.42  9.07  1.01 0.84 0.23                                           
1229 GRB060323    23.872                         0.00 0.00  2.04 0.26  10.23   2.62  2.82  0.93                                                     
1230 GRB060322    229.472                        0.00 0.00  1.70 0.02 351.59  69.32  2.67  0.74                                                     
1231 GRB060319    10.288              2.47 0.07                                      1.65  0.26                     1.172                           
1232 GRB060313    0.744                                                                                                                             
1233 GRB060312    44.656              3.15 0.06                                      5.77  1.52                                                     
1234 GRB060306    60.94               1.41 0.01                                      0.25  0.01                     1.559                           
1235 GRB060223B   10.36    1.17 0.03                                                                      0.08 0.02                                 
1236 GRB060223A   11.32               2.34 0.11                                      1.47  0.27                     4.410                           
1237 GRB060219    62.044              1.89 0.06                                      5.77  1.42                                                     
1238 GRB060218                                                                                                   0.033                           
1239 GRB060211B   27.732                         0.00 0.00  3.27 0.25   9.16   0.39  3.13  0.29 0.81 0.18                                           
1240 GRB060211A   126.46                         0.00 0.00  4.18 0.25  68.56   5.20  1.50  0.17 0.72 0.11                                           
1241 GRB060210    288.                1.57 0.02                                      5.38  0.42                     3.912                           
1242 GRB060206    7.552                          0.00 0.00  6.67 0.48   5.47   0.16  2.27  0.16                     4.056                           
1243 GRB060204B   139.464                        0.00 0.00  2.81 0.08 105.14   7.77  8.98  1.02                                                     
1244 GRB060203    69.524              0.79 0.04                                      9.10  1.60 0.49 0.06                                           
1245 GRB060202    192.876             2.50 0.12                                     23.70 15.64 0.68 0.11           0.783                           
1246 GRB060124    13.424   0.78 0.02                                                                      0.89 0.01 2.300                           
1247 GRB060123                                                                                                      1.099                           
1248 GRB060117    16.852   1.96 0.01                                                                      0.48 0.00 4.600                           
1249 GRB060116    104.832             1.83 0.04                                      9.29  1.91 0.70 0.10           6.600                           
1250 GRB060115    139.092                        0.00 0.00  3.02 0.12  82.83   8.53  9.31  1.30 0.83 0.13           3.533                           
1251 GRB060111B   58.832                         0.00 0.00  3.23 0.35  17.67   2.92  5.67  1.27 0.79 0.18                                           
1252 GRB060111A   13.212              2.89 0.15                                      2.25  0.66                     2.320                           
1253 GRB060110    21.336              2.39 0.08                                      1.89  0.35                                                     
1254 GRB060109    115.592             2.14 0.08                                     12.86  5.13                                                     
1255 GRB060108    14.22               2.83 0.07                                      2.86  0.46                     2.030                           
1256 GRB060105    54.376   1.53 0.01                                                            0.18 0.16 0.26 0.00                                 
1257 GRB060102    19.                 1.65 0.07                                      2.68  0.55                                                     
1258 GRB051227    115.4                                                                                                                             
1259 GRB051221B   42.572   0.23 0.00                                                            0.59 0.07 0.62 0.00                                 
1260 GRB051221A   1.392                                                                                             0.546                           
1261 GRB051213    71.056              2.39 0.08                                     11.62  4.43                                                     
1262 GRB051210    1.3                                                                                                                               
1263 GRB051117B   9.02     0.05 0.03                                                            0.58 0.17 0.52 0.02 0.481                           
1264 GRB051117A   140.632             2.40 0.09                                     13.90  5.96                                                     
1265 GRB051114    2.                                                                                                                                
1266 GRB051113    93.296                         0.00 0.00  4.53 0.54  15.75   1.08  7.01  0.91 0.83 0.17                                           
1267 GRB051111    64.                            0.00 0.00  4.13 0.13  27.37   0.90  5.50  0.33                     1.549                           
1268 GRB051109B   15.696              8.17 1.76                                                                     0.080                           
1269 GRB051109A   37.2                           0.00 0.00  2.58 0.11  19.35   1.31  3.06  0.33                     2.346                           
1270 GRB051105A   0.056                                                                                                                             
1271 GRB051021B   46.512                         0.00 0.00  4.46 0.45  22.23   1.72  9.24  1.13 0.78 0.19                                           
1272 GRB051016B   4.                  2.25 0.09                                      0.77  0.08                     0.936                           
1273 GRB051016A   21.                            0.00 0.00 12.47 3.46  11.39   0.65  2.51  0.60 0.70 0.25                                           
1274 GRB051012    12.8                4.85 0.62                                                                                                     
1275 GRB051008    12.408              1.96 0.03                                      0.84  0.06                     2.770                           
1276 GRB051006    35.408              1.28 0.03                                      0.72  0.06                     1.059                           
1277 GRB051001    190.26              2.36 0.05                                     20.48  5.45                     2.430                           
1278 GRB050925    0.092                                                                                                                             
1279 GRB050922C   4.552               2.54 0.03                                      0.27  0.03                     2.200                           
1280 GRB050922B   157.024                        0.00 0.00  6.25 1.27  40.99   3.51 25.83  3.54                     4.500                           
1281 GRB050916    85.184              2.12 0.12                                     19.10 11.27                                                     
1282 GRB050915B   43.096              1.94 0.06                                      2.90  0.54                                                     
1283 GRB050915A   53.42               0.85 0.04                                      1.26  0.14 0.76 0.09           2.527                           
1284 GRB050911    16.24               1.64 0.08                                      1.27  0.20                                                     
1285 GRB050908    18.284                         0.00 0.00  7.94 1.61  12.11   0.73  7.29  0.97                     3.347                           
1286 GRB050906                                                                                                                                   
1287 GRB050904    181.576                        0.00 0.00  2.87 0.13  84.94   5.36 18.88  1.80 0.71 0.12           6.295                           
1288 GRB050827    50.032              1.89 0.03                                      1.99  0.18                                                     
1289 GRB050826    29.6                1.38 0.13                                      6.16  2.62                     0.296                           
1290 GRB050824    25.008              3.23 0.78                                                 0.42 0.09           0.828                           
1291 GRB050822    104.292             1.54 0.03                                      3.23  0.33                     1.434                           
1292 GRB050820B   12.064              2.34 0.03                                      0.51  0.04                                                     
1293 GRB050820A   240.768                        0.00 0.00  3.50 0.08  38.58   1.26  6.19  0.34                     2.615                           
1294 GRB050819    37.716   0.20 0.01                                                                      0.60 0.00 2.504                           
1295 GRB050815    2.992    0.20 0.05                                                                      0.60 0.02                                 
1296 GRB050814    142.852                        0.87 0.32 15.21 4.72  28.33   2.14             0.66 0.17           5.300                           
1297 GRB050813    0.384                                                                                             0.722                           
1298 GRB050803    88.124              1.68 0.03                                      3.72  0.47 0.83 0.17           3.500                           
1299 GRB050802    27.456              1.62 0.06                                      2.27  0.29 0.85 0.19           1.710                           
1300 GRB050801    19.568                         0.00 0.00  2.52 0.10   6.17   0.30  1.22  0.10                     1.380                           
1301 GRB050730    154.6               2.04 0.04                                     16.44  3.50                     3.969                           
1302 GRB050726    46.496              1.46 0.14                                      9.42  4.93                     0.165                           
1303 GRB050724    98.684                                                                                            0.257                           
1304 GRB050721    104.7                          0.00 0.00  2.27 0.08  61.63   5.37  7.52  0.94 0.83 0.16                                           
1305 GRB050717    85.016              1.38 0.01                                      0.28  0.01                                                     
1306 GRB050716    69.02                          0.00 0.00  5.43 0.59  41.09   5.73  1.14  0.86 0.81 0.18                                           
1307 GRB050715    187.                1.73 0.03                                      5.30  0.67 0.77 0.12                                           
1308 GRB050714B   49.364              2.27 0.48                                                 0.47 0.05           2.438                           
1309 GRB050713B   121.696             1.54 0.03                                      7.07  1.01 0.78 0.15                                           
1310 GRB050713A   124.672                        0.00 0.00  2.71 0.03  38.29   0.72  2.20  0.08                                                     
1311 GRB050712    51.356              1.41 0.13                                     10.16  5.32 0.59 0.11                                           
1312 GRB050701    21.696                         0.00 0.00  3.93 0.18   4.84   0.19  1.25  0.09                                                     
1313 GRB050607    48.                            0.00 0.00  5.28 0.41   8.54   0.36  3.92  0.30                                                     
1314 GRB050603    21.                            1.06 0.01  7.31 0.41   0.69   0.01  0.44  0.01                     2.821                           
1315 GRB050528    11.248              1.60 0.22                                      4.16  2.25 0.57 0.17                                           
1316 GRB050525A   8.836                         -6.04 0.80  2.73 0.04   7.83   0.21  0.17  0.15                     0.606                           
1317 GRB050509B   0.024                                                                                             0.225                           
1318 GRB050509A   10.508                         0.00 0.00  7.18 1.05   6.80   0.31  3.82  0.43                                                     
1319 GRB050507    15.                 5.24 0.78                                                 0.51 0.08                                           
1320 GRB050505    58.852              1.60 0.05                                      2.77  0.43 0.85 0.15           4.275                           
1321 GRB050502B   17.724              1.90 0.03                                      0.78  0.07                     5.200                           
1322 GRB050422    80.                            0.00 0.00 12.32 0.89  23.21   0.44 16.12  0.54 0.78 0.19                                           
1323 GRB050421    8.408    0.16 0.03                                                                      0.58 0.02                                 
1324 GRB050418    81.76               1.97 0.02                                      1.77  0.14                                                     
1325 GRB050416B   3.392               5.90 0.80                                      1.68  1.40                                                     
1326 GRB050416A   6.668    1.29 0.01                                                                      0.15 0.00 0.653                           
1327 GRB050412    27.572              3.98 0.29                                                                                                     
1328 GRB050410    64.                            1.91 0.22 14.36 5.26  18.98   0.77 15.56  3.49                                                     
1329 GRB050406    5.776               2.43 0.17                                      2.56  0.81                     2.700                           
1330 GRB050401    32.092              2.04 0.04                                      0.99  0.10                     2.898                           
1331 GRB050326    29.44                         -5.18 0.49  2.67 0.04  16.80   0.57  0.48  0.44                                                     
1332 GRB050319    151.584                        0.00 0.00  1.68 0.06  80.45  14.64  3.43  0.82 0.79 0.08           3.242                           
1333 GRB050318    16.124              1.95 0.04                                      0.62  0.05                     1.444                           
1334 GRB050315    95.4                2.41 0.03                                      5.54  0.67                     1.950                           
1335 GRB050306    158.524             1.60 0.02                                      4.12  0.39 0.84 0.15                                           
1336 GRB050223    22.68    0.37 0.02                                                                      0.68 0.01 0.584                           
1337 GRB050219B   28.72               1.90 0.01                                      0.52  0.02                                                     
1338 GRB050219A   23.812              3.12 0.07                                      3.68  0.75                     0.212                           
1339 GRB050215B   11.044                         0.00 0.00  6.53 1.23   5.85   0.52  3.82  0.52 0.75 0.20           2.520                           
1340 GRB050215A   66.412                         0.74 0.07 13.61 7.47  11.93   0.35             0.72 0.13                                           
1341 GRB050202    0.112                                                                                                                             
1342 GRB050128    28.      0.99 0.01                                                                      1.00 0.00                                 
1343 GRB050126    48.                 3.47 0.06                                      9.51  2.18                     1.290                           
1344 GRB050124    3.936               2.32 0.08                                      0.42  0.05                                                     
1345 GRB050117    166.648                        0.00 0.00  1.57 0.03  62.12   7.70  1.06  0.18                                                     
1346 GRB041228    56.3                2.17 0.14                                      9.37  5.22 0.84 0.21                                           
1347 GRB041226    8.296               3.83 0.44                                                                                                     
1348 GRB041224    177.564             1.99 0.02                                      4.19  0.35                                                     
1349 GRB041223    109.06              1.58 0.01                                      0.39  0.01                                                     
1350 GRB041220    5.584               1.87 0.10                                      0.56  0.09                                                     
1351 GRB041219C   10.      0.67 0.03                                                            0.89 0.26 0.84 0.02                                 
1352 GRB041219B   9.856                          0.00 0.00  1.73 0.06  11.07   1.17  0.79  0.12                                                     
1353 GRB041219A                                                                                                                                     
1354 GRB041217    5.668               2.70 0.19                                      1.20  0.32                                                     

